Photon Fragmentation in the Antenna Subtraction Formalism

The theoretical description of photon production at particle colliders combines direct photon radiation and fragmentation processes, which can not be separated from each other for definitions of photon isolation used in experimental measurements. The theoretical description of these processes must account for collinear parton-photon configurations, retaining the dependence on the photon momentum fraction, and includes the parton-to-photon fragmentation functions. We extend the antenna subtraction method to include photon fragmentation processes up to next-to-next-to-leading order (NNLO) in QCD. Collinear photon radiation is handled using newly introduced fragmentation antenna functions and associated phase space mappings. We derive the integrated forms of the fragmentation antenna functions and describe their interplay with the mass factorisation of the photon fragmentation functions. The construction principles of antenna subtraction terms up to NNLO for identified photons are outlined, thereby enabling the application of the method to different photon production processes at colliders.

==> anc/X31IFfrag.inc <==
*******************************************************************************
*	      Integrated one-loop fragmentation antenna functions 
*		      in the initial-final configuration.
*
*		 Antenna functions are presented as in Eq. 5.2
*			 using the notation iX31j with: 
*		      i: initial-state reference particle
*		       j: identified final-state particle
* 
*		   An overall factor (Q2)^(-2*eps) is omitted.
*******************************************************************************

id, qA31g =
 	+D([1-x])*e^(-3)* (
 	
 	-1/2
 	+1/(2*z)
 	+z/4
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-11/6
 	+11/(6*z)
 	+(2*z)/3
 	+H(0,z)
 	-H(0,z)/z
 	-(z*H(0,z))/2
 	-H(1,z)/2
 	+H(1,z)/(2*z)
 	+(z*H(1,z))/4
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-1/8
 	+Pi2/4
 	-Pi2/(4*z)
 	-(11*z)/12
 	-(Pi2*z)/8
 	+(11*H(0,z))/6
 	-(11*H(0,z))/(6*z)
 	-(5*z*H(0,z))/12
 	-(11*H(1,z))/6
 	+(11*H(1,z))/(6*z)
 	+(2*z*H(1,z))/3
 	+H(0,1,z)
 	-H(0,1,z)/z
 	-(z*H(0,1,z))/2
 	-2*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+z*H(0,0,z)
 	+H(1,0,z)/2
 	-H(1,0,z)/(2*z)
 	-(z*H(1,0,z))/4
 	-H(1,1,z)/2
 	+H(1,1,z)/(2*z)
 	+(z*H(1,1,z))/4
 	)
 	+D([1-x])*1* (
 	
 	-1/4
 	+(11*Pi2)/72
 	-(11*Pi2)/(72*z)
 	+z/8
 	+(7*Pi2*z)/144
 	+H(0,z)/8
 	-(Pi2*H(0,z))/2
 	+(Pi2*H(0,z))/(2*z)
 	+(11*z*H(0,z))/12
 	+(Pi2*z*H(0,z))/4
 	-H(1,z)/8
 	+(Pi2*H(1,z))/3
 	-(Pi2*H(1,z))/(3*z)
 	-(11*z*H(1,z))/12
 	-(Pi2*z*H(1,z))/6
 	+(11*H(0,1,z))/6
 	-(11*H(0,1,z))/(6*z)
 	-(5*z*H(0,1,z))/12
 	-2*H(0,0,1,z)
 	+(2*H(0,0,1,z))/z
 	+z*H(0,0,1,z)
 	-(11*H(0,0,z))/6
 	+(11*H(0,0,z))/(6*z)
 	-(z*H(0,0,z))/12
 	+(11*H(1,0,z))/6
 	-(11*H(1,0,z))/(6*z)
 	-(2*z*H(1,0,z))/3
 	-(11*H(1,1,z))/6
 	+(11*H(1,1,z))/(6*z)
 	+(2*z*H(1,1,z))/3
 	+H(1,0,1,z)/2
 	-H(1,0,1,z)/(2*z)
 	-(z*H(1,0,1,z))/4
 	-H(0,1,0,z)
 	+H(0,1,0,z)/z
 	+(z*H(0,1,0,z))/2
 	+H(0,1,1,z)
 	-H(0,1,1,z)/z
 	-(z*H(0,1,1,z))/2
 	+4*H(0,0,0,z)
 	-(4*H(0,0,0,z))/z
 	-2*z*H(0,0,0,z)
 	-H(1,0,0,z)/2
 	+H(1,0,0,z)/(2*z)
 	+(z*H(1,0,0,z))/4
 	+H(1,1,0,z)/2
 	-H(1,1,0,z)/(2*z)
 	-(z*H(1,1,0,z))/4
 	-H(1,1,1,z)/2
 	+H(1,1,1,z)/(2*z)
 	+(z*H(1,1,1,z))/4
 	+(4*Zeta3)/3
 	-(4*Zeta3)/(3*z)
 	-(2*z*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	1
 	-z^-1
 	-z/2
 	)
 	+D0([1-x])*e^(-1)* (
 	11/6
 	-11/(6*z)
 	-(5*z)/12
 	-2*H(0,z)
 	+(2*H(0,z))/z
 	+z*H(0,z)
 	+H(1,z)
 	-H(1,z)/z
 	-(z*H(1,z))/2
 	)
 	+D0([1-x])*1* (
 	1/4
 	-Pi2/2
 	+Pi2/(2*z)
 	+(11*z)/12
 	+(Pi2*z)/4
 	-(11*H(0,z))/6
 	+(11*H(0,z))/(6*z)
 	-(z*H(0,z))/12
 	+(11*H(1,z))/6
 	-(11*H(1,z))/(6*z)
 	-(5*z*H(1,z))/12
 	-2*H(0,1,z)
 	+(2*H(0,1,z))/z
 	+z*H(0,1,z)
 	+4*H(0,0,z)
 	-(4*H(0,0,z))/z
 	-2*z*H(0,0,z)
 	-H(1,0,z)
 	+H(1,0,z)/z
 	+(z*H(1,0,z))/2
 	+H(1,1,z)
 	-H(1,1,z)/z
 	-(z*H(1,1,z))/2
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-2
 	+2/z
 	+z
 	)
 	+D1([1-x])*1* (
 	
 	-11/6
 	+11/(6*z)
 	-z/12
 	+4*H(0,z)
 	-(4*H(0,z))/z
 	-2*z*H(0,z)
 	-2*H(1,z)
 	+(2*H(1,z))/z
 	+z*H(1,z)
 	)
 	+D2([1-x])*1* (
 	2
 	-2/z
 	-z
 	)
 	+e^(-2)* (
 	
 	-1
 	+1/(2*z)
 	+x/(2*z)
 	)
 	+e^(-1)* (
 	
 	-17/6
 	+17/(12*z)
 	+(5*x)/(12*z)
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	+(3*x*H(0,x))/(2*z)
 	+3*[1-x]^-1*H(0,x)
 	-(3*[1-x]^-1*H(0,x))/z
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+2*H(0,z)
 	-H(0,z)/z
 	-(x*H(0,z))/z
 	-2*H(1,x)
 	+H(1,x)/z
 	+(x*H(1,x))/z
 	-H(1,z)
 	+H(1,z)/(2*z)
 	+(x*H(1,z))/(2*z)
 	)
 	+1* (
 	
 	-49/12
 	+11/(12*z)
 	-(7*x)/(6*z)
 	+z/4
 	+(Pi2*[1-x]^-1)/2
 	-(Pi2*[1-x]^-1)/(2*z)
 	-(Pi2*z*[1-x]^-1)/4
 	-[x-z]^-1/4
 	+(x*[x-z]^-1)/4
 	-(19*H(0,x))/3
 	+x*H(0,x)
 	+(11*H(0,x))/(12*z)
 	+(11*x*H(0,x))/(12*z)
 	-(3*z*H(0,x))/4
 	-(x*z*H(0,x))/4
 	+(11*[1-x]^-1*H(0,x))/6
 	-(11*[1-x]^-1*H(0,x))/(6*z)
 	-(11*z*[1-x]^-1*H(0,x))/12
 	+(3*[x-z]^-1*H(0,x))/4
 	+(x*[x-z]^-1*H(0,x))/4
 	+(x*[x-z]^-2*H(0,x))/4
 	-(x^2*[x-z]^-2*H(0,x))/4
 	+(29*H(0,z))/6
 	-(11*H(0,z))/(12*z)
 	-(11*x*H(0,z))/(12*z)
 	+z*[1-x]^-1*H(0,z)
 	-(3*[x-z]^-1*H(0,z))/4
 	-(x*[x-z]^-1*H(0,z))/4
 	-(x*[x-z]^-2*H(0,z))/4
 	+(x^2*[x-z]^-2*H(0,z))/4
 	-(29*H(1,x))/6
 	+x*H(1,x)
 	+(11*H(1,x))/(12*z)
 	+(11*x*H(1,x))/(12*z)
 	-(3*z*H(1,x))/4
 	-(x*z*H(1,x))/4
 	-z*[1-x]^-1*H(1,x)
 	+4*[1-x]^-1*H(0,z)*H(1,x)
 	-(4*[1-x]^-1*H(0,z)*H(1,x))/z
 	-2*z*[1-x]^-1*H(0,z)*H(1,x)
 	-(10*H(1,z))/3
 	+(11*H(1,z))/(12*z)
 	+(11*x*H(1,z))/(12*z)
 	-(z*[1-x]^-1*H(1,z))/2
 	-2*[1-x]^-1*H(1,x)*H(1,z)
 	+(2*[1-x]^-1*H(1,x)*H(1,z))/z
 	+z*[1-x]^-1*H(1,x)*H(1,z)
 	+2*[1-x]^-1*H(0,1,z)
 	-(2*[1-x]^-1*H(0,1,z))/z
 	-z*[1-x]^-1*H(0,1,z)
 	-4*[1-x]^-1*H(0,0,z)
 	+(4*[1-x]^-1*H(0,0,z))/z
 	+2*z*[1-x]^-1*H(0,0,z)
 	+[1-x]^-1*H(1,0,z)
 	-([1-x]^-1*H(1,0,z))/z
 	-(z*[1-x]^-1*H(1,0,z))/2
 	-4*[1-x]^-1*H(1,1,x)
 	+(4*[1-x]^-1*H(1,1,x))/z
 	+2*z*[1-x]^-1*H(1,1,x)
 	-[1-x]^-1*H(1,1,z)
 	+([1-x]^-1*H(1,1,z))/z
 	+(z*[1-x]^-1*H(1,1,z))/2
 	)
 	+T(t1)* (
 	2
 	+Pi2/2
 	-Pi2/(4*z)
 	-(Pi2*x)/(4*z)
 	-(Pi2*[1-x]^-1)/2
 	+(Pi2*[1-x]^-1)/(2*z)
 	+(Pi2*z*[1-x]^-1)/4
 	+(3*H(0,x))/2
 	+(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/(2*z)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	-H(0,z)
 	-H(0,z)/z
 	+(x*H(0,z))/z
 	-z*[1-x]^-1*H(0,z)
 	+6*H(0,x)*H(0,z)
 	-(3*H(0,x)*H(0,z))/z
 	-(3*x*H(0,x)*H(0,z))/z
 	-6*[1-x]^-1*H(0,x)*H(0,z)
 	+(6*[1-x]^-1*H(0,x)*H(0,z))/z
 	+3*z*[1-x]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+H(1,x)
 	+H(1,x)/z
 	-(x*H(1,x))/z
 	+z*[1-x]^-1*H(1,x)
 	+5*H(0,z)*H(1,x)
 	-(5*H(0,z)*H(1,x))/(2*z)
 	-(5*x*H(0,z)*H(1,x))/(2*z)
 	-5*[1-x]^-1*H(0,z)*H(1,x)
 	+(5*[1-x]^-1*H(0,z)*H(1,x))/z
 	+(5*z*[1-x]^-1*H(0,z)*H(1,x))/2
 	+H(1,z)/2
 	+H(1,z)/(2*z)
 	-(x*H(1,z))/(2*z)
 	+(z*[1-x]^-1*H(1,z))/2
 	-3*H(0,x)*H(1,z)
 	+(3*H(0,x)*H(1,z))/(2*z)
 	+(3*x*H(0,x)*H(1,z))/(2*z)
 	+3*[1-x]^-1*H(0,x)*H(1,z)
 	-(3*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(3*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	+(x*H(1,x)*H(1,z))/z
 	+2*[1-x]^-1*H(1,x)*H(1,z)
 	-(2*[1-x]^-1*H(1,x)*H(1,z))/z
 	-z*[1-x]^-1*H(1,x)*H(1,z)
 	-6*H(0,1,x)
 	+(3*H(0,1,x))/z
 	+(3*x*H(0,1,x))/z
 	+6*[1-x]^-1*H(0,1,x)
 	-(6*[1-x]^-1*H(0,1,x))/z
 	-3*z*[1-x]^-1*H(0,1,x)
 	+2*H(0,1,z)
 	-H(0,1,z)/z
 	-(x*H(0,1,z))/z
 	-2*[1-x]^-1*H(0,1,z)
 	+(2*[1-x]^-1*H(0,1,z))/z
 	+z*[1-x]^-1*H(0,1,z)
 	+H(0,1,[1-x]^-1*[1-z])
 	-H(0,1,[1-x]^-1*[1-z])/(2*z)
 	-(x*H(0,1,[1-x]^-1*[1-z]))/(2*z)
 	-[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/z
 	+(z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-H(2,(x*[1-x]^-1*[1-z])/z)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	+[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-7*H(0,0,x)
 	+(7*H(0,0,x))/(2*z)
 	+(7*x*H(0,0,x))/(2*z)
 	+7*[1-x]^-1*H(0,0,x)
 	-(7*[1-x]^-1*H(0,0,x))/z
 	-(7*z*[1-x]^-1*H(0,0,x))/2
 	-5*H(0,0,z)
 	+(5*H(0,0,z))/(2*z)
 	+(5*x*H(0,0,z))/(2*z)
 	+5*[1-x]^-1*H(0,0,z)
 	-(5*[1-x]^-1*H(0,0,z))/z
 	-(5*z*[1-x]^-1*H(0,0,z))/2
 	-6*H(1,0,x)
 	+(3*H(1,0,x))/z
 	+(3*x*H(1,0,x))/z
 	+6*[1-x]^-1*H(1,0,x)
 	-(6*[1-x]^-1*H(1,0,x))/z
 	-3*z*[1-x]^-1*H(1,0,x)
 	+H(1,0,z)
 	-H(1,0,z)/(2*z)
 	-(x*H(1,0,z))/(2*z)
 	-[1-x]^-1*H(1,0,z)
 	+([1-x]^-1*H(1,0,z))/z
 	+(z*[1-x]^-1*H(1,0,z))/2
 	-4*H(1,1,x)
 	+(2*H(1,1,x))/z
 	+(2*x*H(1,1,x))/z
 	+4*[1-x]^-1*H(1,1,x)
 	-(4*[1-x]^-1*H(1,1,x))/z
 	-2*z*[1-x]^-1*H(1,1,x)
 	-H(1,1,z)
 	+H(1,1,z)/(2*z)
 	+(x*H(1,1,z))/(2*z)
 	+[1-x]^-1*H(1,1,z)
 	-([1-x]^-1*H(1,1,z))/z
 	-(z*[1-x]^-1*H(1,1,z))/2
 	)
 	+T(t2)* (
 	2
 	+Pi2/2
 	-Pi2/(4*z)
 	-(Pi2*x)/(4*z)
 	-(Pi2*[1-x]^-1)/2
 	+(Pi2*[1-x]^-1)/(2*z)
 	+(Pi2*z*[1-x]^-1)/4
 	+(3*H(0,x))/2
 	+(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/(2*z)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	-H(0,z)
 	-H(0,z)/z
 	+(x*H(0,z))/z
 	-z*[1-x]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-(5*H(0,x)*H(0,z))/(2*z)
 	-(5*x*H(0,x)*H(0,z))/(2*z)
 	-5*[1-x]^-1*H(0,x)*H(0,z)
 	+(5*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(5*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-H(0,x)*H(0,[x-z])
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	+(x*H(0,x)*H(0,[x-z]))/(2*z)
 	+[1-x]^-1*H(0,x)*H(0,[x-z])
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-(z*[1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+H(0,z)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	-(x*H(0,z)*H(0,[x-z]))/(2*z)
 	-[1-x]^-1*H(0,z)*H(0,[x-z])
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+(z*[1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	+H(1,x)
 	+H(1,x)/z
 	-(x*H(1,x))/z
 	+z*[1-x]^-1*H(1,x)
 	+4*H(0,z)*H(1,x)
 	-(2*H(0,z)*H(1,x))/z
 	-(2*x*H(0,z)*H(1,x))/z
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	+(4*[1-x]^-1*H(0,z)*H(1,x))/z
 	+2*z*[1-x]^-1*H(0,z)*H(1,x)
 	+H(1,z)/2
 	+H(1,z)/(2*z)
 	-(x*H(1,z))/(2*z)
 	+(z*[1-x]^-1*H(1,z))/2
 	-4*H(0,x)*H(1,z)
 	+(2*H(0,x)*H(1,z))/z
 	+(2*x*H(0,x)*H(1,z))/z
 	+4*[1-x]^-1*H(0,x)*H(1,z)
 	-(4*[1-x]^-1*H(0,x)*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,x)*H(1,z)
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	+(x*H(1,x)*H(1,z))/z
 	+2*[1-x]^-1*H(1,x)*H(1,z)
 	-(2*[1-x]^-1*H(1,x)*H(1,z))/z
 	-z*[1-x]^-1*H(1,x)*H(1,z)
 	-5*H(0,1,x)
 	+(5*H(0,1,x))/(2*z)
 	+(5*x*H(0,1,x))/(2*z)
 	+5*[1-x]^-1*H(0,1,x)
 	-(5*[1-x]^-1*H(0,1,x))/z
 	-(5*z*[1-x]^-1*H(0,1,x))/2
 	+3*H(0,1,z)
 	-(3*H(0,1,z))/(2*z)
 	-(3*x*H(0,1,z))/(2*z)
 	-3*[1-x]^-1*H(0,1,z)
 	+(3*[1-x]^-1*H(0,1,z))/z
 	+(3*z*[1-x]^-1*H(0,1,z))/2
 	-H(0,1,[1-x]*[1-z]^-1)
 	+H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	+(x*H(0,1,[1-x]*[1-z]^-1))/(2*z)
 	+[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/z
 	-(z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+H(2,(z*[1-x]*[1-z]^-1)/x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	-[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-6*H(0,0,x)
 	+(3*H(0,0,x))/z
 	+(3*x*H(0,0,x))/z
 	+6*[1-x]^-1*H(0,0,x)
 	-(6*[1-x]^-1*H(0,0,x))/z
 	-3*z*[1-x]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+(2*x*H(0,0,z))/z
 	+4*[1-x]^-1*H(0,0,z)
 	-(4*[1-x]^-1*H(0,0,z))/z
 	-2*z*[1-x]^-1*H(0,0,z)
 	-5*H(1,0,x)
 	+(5*H(1,0,x))/(2*z)
 	+(5*x*H(1,0,x))/(2*z)
 	+5*[1-x]^-1*H(1,0,x)
 	-(5*[1-x]^-1*H(1,0,x))/z
 	-(5*z*[1-x]^-1*H(1,0,x))/2
 	+2*H(1,0,z)
 	-H(1,0,z)/z
 	-(x*H(1,0,z))/z
 	-2*[1-x]^-1*H(1,0,z)
 	+(2*[1-x]^-1*H(1,0,z))/z
 	+z*[1-x]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+(2*H(1,1,x))/z
 	+(2*x*H(1,1,x))/z
 	+4*[1-x]^-1*H(1,1,x)
 	-(4*[1-x]^-1*H(1,1,x))/z
 	-2*z*[1-x]^-1*H(1,1,x)
 	-H(1,1,z)
 	+H(1,1,z)/(2*z)
 	+(x*H(1,1,z))/(2*z)
 	+[1-x]^-1*H(1,1,z)
 	-([1-x]^-1*H(1,1,z))/z
 	-(z*[1-x]^-1*H(1,1,z))/2
 	);
id, qA31q =
 	+D([1-x])*D([1-z])*e^(-4)* (
 	
 	-1/4
 	)
 	+D([1-x])*D([1-z])*e^(-3)* (
 	
 	-11/6
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	Pi2/8
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	(11*Pi2)/72
 	+(2*Zeta3)/3
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Pi2^2/480
 	+(11*Zeta3)/18
 	)
 	+D([1-z])*D0([1-x])*e^(-3)* (
 	1/2
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	11/6
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-z])*D0([1-x])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D([1-z])*D1([1-x])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-z])*D1([1-x])*1* (
 	Pi2/2
 	)
 	+D([1-z])*D2([1-x])*e^(-1)* (
 	1
 	)
 	+D([1-z])*D2([1-x])*1* (
 	11/12
 	)
 	+D([1-z])*D3([1-x])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*D0([1-z])*e^(-3)* (
 	1/2
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	11/6
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-x])*D0([1-z])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D0([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D0([1-x])*D0([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-z])*D1([1-x])*e^(-1)* (
 	2
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	11/6
 	)
 	+D0([1-z])*D2([1-x])*1* (
 	
 	-2
 	)
 	+D([1-x])*D1([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-x])*D1([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-x])*D1([1-z])*e^(-1)* (
 	2
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	11/6
 	)
 	+D1([1-x])*D1([1-z])*1* (
 	
 	-4
 	)
 	+D([1-x])*D2([1-z])*e^(-1)* (
 	1
 	)
 	+D([1-x])*D2([1-z])*1* (
 	11/12
 	)
 	+D0([1-x])*D2([1-z])*1* (
 	
 	-2
 	)
 	+D([1-x])*D3([1-z])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*e^(-3)* (
 	
 	-1/4
 	-z/4
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-7/6
 	-(2*z)/3
 	+H(0,z)/4
 	+(z*H(0,z))/4
 	-([1-z]^-1*H(0,z))/2
 	-H(1,z)/2
 	-(z*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-25/24
 	+Pi2/6
 	+(11*z)/12
 	+(Pi2*z)/6
 	-(Pi2*[1-z]^-1)/12
 	+(7*H(0,z))/6
 	+(2*z*H(0,z))/3
 	-(11*[1-z]^-1*H(0,z))/6
 	-(17*H(1,z))/12
 	-(5*z*H(1,z))/12
 	+H(0,1,z)/4
 	+(z*H(0,1,z))/4
 	-([1-z]^-1*H(0,1,z))/2
 	-H(0,0,z)/4
 	-(z*H(0,0,z))/4
 	+([1-z]^-1*H(0,0,z))/2
 	+H(1,0,z)/2
 	+(z*H(1,0,z))/2
 	-[1-z]^-1*H(1,0,z)
 	-H(1,1,z)
 	-z*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	
 	-1/8
 	+(35*Pi2)/144
 	-z/8
 	-(13*Pi2*z)/144
 	+(25*H(0,z))/24
 	-(Pi2*H(0,z))/6
 	-(11*z*H(0,z))/12
 	-(Pi2*z*H(0,z))/6
 	+(Pi2*[1-z]^-1*H(0,z))/3
 	-(25*H(1,z))/24
 	+(Pi2*H(1,z))/3
 	+(11*z*H(1,z))/12
 	+(Pi2*z*H(1,z))/3
 	-(Pi2*[1-z]^-1*H(1,z))/6
 	+(7*H(0,1,z))/6
 	+(2*z*H(0,1,z))/3
 	-(11*[1-z]^-1*H(0,1,z))/6
 	-H(0,0,1,z)/4
 	-(z*H(0,0,1,z))/4
 	+([1-z]^-1*H(0,0,1,z))/2
 	-(7*H(0,0,z))/6
 	-(2*z*H(0,0,z))/3
 	+(11*[1-z]^-1*H(0,0,z))/6
 	+(17*H(1,0,z))/12
 	+(5*z*H(1,0,z))/12
 	-(11*[1-z]^-1*H(1,0,z))/6
 	-(23*H(1,1,z))/12
 	+(z*H(1,1,z))/12
 	+H(1,0,1,z)/2
 	+(z*H(1,0,1,z))/2
 	-[1-z]^-1*H(1,0,1,z)
 	-H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/4
 	+([1-z]^-1*H(0,1,0,z))/2
 	+H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/4
 	-([1-z]^-1*H(0,1,1,z))/2
 	+H(0,0,0,z)/4
 	+(z*H(0,0,0,z))/4
 	-([1-z]^-1*H(0,0,0,z))/2
 	-H(1,0,0,z)/2
 	-(z*H(1,0,0,z))/2
 	+[1-z]^-1*H(1,0,0,z)
 	+H(1,1,0,z)
 	+z*H(1,1,0,z)
 	-2*[1-z]^-1*H(1,1,0,z)
 	-2*H(1,1,1,z)
 	-2*z*H(1,1,1,z)
 	+(2*Zeta3)/3
 	+(2*z*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	1/2
 	+z/2
 	)
 	+D0([1-x])*e^(-1)* (
 	17/12
 	+(5*z)/12
 	-H(0,z)/2
 	-(z*H(0,z))/2
 	+[1-z]^-1*H(0,z)
 	+H(1,z)
 	+z*H(1,z)
 	)
 	+D0([1-x])*1* (
 	7/6
 	-Pi2/3
 	-(11*z)/12
 	-(Pi2*z)/3
 	+(Pi2*[1-z]^-1)/6
 	-(17*H(0,z))/12
 	-(5*z*H(0,z))/12
 	+(11*[1-z]^-1*H(0,z))/6
 	+(23*H(1,z))/12
 	-(z*H(1,z))/12
 	-H(0,1,z)/2
 	-(z*H(0,1,z))/2
 	+[1-z]^-1*H(0,1,z)
 	+H(0,0,z)/2
 	+(z*H(0,0,z))/2
 	-[1-z]^-1*H(0,0,z)
 	-H(1,0,z)
 	-z*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	+2*H(1,1,z)
 	+2*z*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-1
 	-z
 	)
 	+D1([1-x])*1* (
 	
 	-23/12
 	+z/12
 	+H(0,z)
 	+z*H(0,z)
 	-2*[1-z]^-1*H(0,z)
 	-2*H(1,z)
 	-2*z*H(1,z)
 	)
 	+D2([1-x])*1* (
 	1
 	+z
 	)
 	+D([1-z])*e^(-3)* (
 	
 	-1/4
 	-x/4
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-7/6
 	-(2*x)/3
 	-(3*H(0,x))/4
 	-(3*x*H(0,x))/4
 	+(3*[1-x]^-1*H(0,x))/2
 	-H(1,x)/2
 	-(x*H(1,x))/2
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-11/12
 	+Pi2/12
 	+(25*x)/24
 	+(Pi2*x)/12
 	+(Pi2*[1-x]^-1)/12
 	-(5*H(0,x))/3
 	-(x*H(0,x))/6
 	+(11*[1-x]^-1*H(0,x))/6
 	-(17*H(1,x))/12
 	-(5*x*H(1,x))/12
 	-(5*H(0,1,x))/4
 	-(5*x*H(0,1,x))/4
 	+(5*[1-x]^-1*H(0,1,x))/2
 	-2*H(0,0,x)
 	-2*x*H(0,0,x)
 	+4*[1-x]^-1*H(0,0,x)
 	-(3*H(1,0,x))/2
 	-(3*x*H(1,0,x))/2
 	+3*[1-x]^-1*H(1,0,x)
 	-H(1,1,x)
 	-x*H(1,1,x)
 	)
 	+D([1-z])*1* (
 	1/8
 	+(23*Pi2)/144
 	+x/8
 	-(Pi2*x)/144
 	-(11*H(0,x))/12
 	+(5*Pi2*H(0,x))/24
 	+(7*x*H(0,x))/6
 	+(5*Pi2*x*H(0,x))/24
 	-(5*Pi2*[1-x]^-1*H(0,x))/12
 	-(11*H(1,x))/12
 	+(Pi2*H(1,x))/6
 	+(25*x*H(1,x))/24
 	+(Pi2*x*H(1,x))/6
 	+(Pi2*[1-x]^-1*H(1,x))/6
 	-(13*H(0,1,x))/6
 	+(x*H(0,1,x))/3
 	+(11*[1-x]^-1*H(0,1,x))/6
 	-3*H(0,0,1,x)
 	-3*x*H(0,0,1,x)
 	+6*[1-x]^-1*H(0,0,1,x)
 	-(35*H(0,0,x))/12
 	+(13*x*H(0,0,x))/12
 	+(11*[1-x]^-1*H(0,0,x))/6
 	-(29*H(1,0,x))/12
 	+(7*x*H(1,0,x))/12
 	+(11*[1-x]^-1*H(1,0,x))/6
 	-(23*H(1,1,x))/12
 	+(x*H(1,1,x))/12
 	-(5*H(1,0,1,x))/2
 	-(5*x*H(1,0,1,x))/2
 	+5*[1-x]^-1*H(1,0,1,x)
 	-(7*H(0,1,0,x))/2
 	-(7*x*H(0,1,0,x))/2
 	+7*[1-x]^-1*H(0,1,0,x)
 	-(9*H(0,1,1,x))/4
 	-(9*x*H(0,1,1,x))/4
 	+(9*[1-x]^-1*H(0,1,1,x))/2
 	-5*H(0,0,0,x)
 	-5*x*H(0,0,0,x)
 	+10*[1-x]^-1*H(0,0,0,x)
 	-4*H(1,0,0,x)
 	-4*x*H(1,0,0,x)
 	+8*[1-x]^-1*H(1,0,0,x)
 	-3*H(1,1,0,x)
 	-3*x*H(1,1,0,x)
 	+6*[1-x]^-1*H(1,1,0,x)
 	-2*H(1,1,1,x)
 	-2*x*H(1,1,1,x)
 	+(11*Zeta3)/12
 	+(11*x*Zeta3)/12
 	-([1-x]^-1*Zeta3)/2
 	)
 	+D0([1-z])*e^(-2)* (
 	1/2
 	+x/2
 	)
 	+D0([1-z])*e^(-1)* (
 	17/12
 	+(5*x)/12
 	+(3*H(0,x))/2
 	+(3*x*H(0,x))/2
 	-3*[1-x]^-1*H(0,x)
 	+H(1,x)
 	+x*H(1,x)
 	)
 	+D0([1-z])*1* (
 	11/12
 	-Pi2/6
 	-(7*x)/6
 	-(Pi2*x)/6
 	-(Pi2*[1-x]^-1)/6
 	+(29*H(0,x))/12
 	-(7*x*H(0,x))/12
 	-(11*[1-x]^-1*H(0,x))/6
 	+(23*H(1,x))/12
 	-(x*H(1,x))/12
 	+(5*H(0,1,x))/2
 	+(5*x*H(0,1,x))/2
 	-5*[1-x]^-1*H(0,1,x)
 	+4*H(0,0,x)
 	+4*x*H(0,0,x)
 	-8*[1-x]^-1*H(0,0,x)
 	+3*H(1,0,x)
 	+3*x*H(1,0,x)
 	-6*[1-x]^-1*H(1,0,x)
 	+2*H(1,1,x)
 	+2*x*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-1
 	-x
 	)
 	+D1([1-z])*1* (
 	
 	-23/12
 	+x/12
 	-3*H(0,x)
 	-3*x*H(0,x)
 	+6*[1-x]^-1*H(0,x)
 	-2*H(1,x)
 	-2*x*H(1,x)
 	)
 	+D2([1-z])*1* (
 	1
 	+x
 	)
 	+e^(-2)* (
 	
 	-1
 	)
 	+e^(-1)* (
 	
 	-17/6
 	-3*H(0,x)
 	+(3*[1-x]^-1*H(0,x))/2
 	+(3*z*[1-x]^-1*H(0,x))/2
 	+H(0,z)
 	-([1-z]^-1*H(0,z))/2
 	-(x*[1-z]^-1*H(0,z))/2
 	-2*H(1,x)
 	-2*H(1,z)
 	)
 	+1* (
 	
 	-23/6
 	-z/4
 	+(Pi2*[1-x]^-1)/3
 	+(Pi2*z*[1-x]^-1)/3
 	+(Pi2*[1-z]^-1)/6
 	+(Pi2*x*[1-z]^-1)/6
 	-(Pi2*[1-x]^-1*[1-z]^-1)/2
 	-((-1)*[1-x-z])^-1/4
 	+(x*((-1)*[1-x-z])^-1)/4
 	-(85*H(0,x))/12
 	+(3*x*H(0,x))/4
 	+(3*z*H(0,x))/4
 	+(x*z*H(0,x))/4
 	+(11*[1-x]^-1*H(0,x))/12
 	+(11*z*[1-x]^-1*H(0,x))/12
 	-(3*[1-z]^-1*H(0,x))/2
 	+(3*x*[1-z]^-1*H(0,x))/2
 	+(3*((-1)*[1-x-z])^-1*H(0,x))/4
 	+(x*((-1)*[1-x-z])^-1*H(0,x))/4
 	+(x*((-1)*[1-x-z])^-2*H(0,x))/4
 	-(x^2*((-1)*[1-x-z])^-2*H(0,x))/4
 	+(10*H(0,z))/3
 	+([1-x]^-1*H(0,z))/2
 	-(z*[1-x]^-1*H(0,z))/2
 	-(11*[1-z]^-1*H(0,z))/12
 	-(11*x*[1-z]^-1*H(0,z))/12
 	-(67*H(1,x))/12
 	+(3*x*H(1,x))/4
 	+(3*z*H(1,x))/4
 	+(x*z*H(1,x))/4
 	-[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	-[1-z]^-1*H(1,x)
 	+x*[1-z]^-1*H(1,x)
 	+[1-x]^-1*H(0,z)*H(1,x)
 	+z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-(29*H(1,z))/6
 	-[1-x]^-1*H(1,z)
 	+z*[1-x]^-1*H(1,z)
 	-[1-z]^-1*H(1,z)
 	+x*[1-z]^-1*H(1,z)
 	+(3*((-1)*[1-x-z])^-1*H(1,z))/4
 	+(x*((-1)*[1-x-z])^-1*H(1,z))/4
 	+(x*((-1)*[1-x-z])^-2*H(1,z))/4
 	-(x^2*((-1)*[1-x-z])^-2*H(1,z))/4
 	-3*[1-z]^-1*H(0,x)*H(1,z)
 	-3*x*[1-z]^-1*H(0,x)*H(1,z)
 	+6*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-2*[1-x]^-1*H(1,x)*H(1,z)
 	-2*z*[1-x]^-1*H(1,x)*H(1,z)
 	-2*[1-z]^-1*H(1,x)*H(1,z)
 	-2*x*[1-z]^-1*H(1,x)*H(1,z)
 	+4*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-(5*[1-z]^-1*H(0,1,x))/2
 	-(5*x*[1-z]^-1*H(0,1,x))/2
 	+5*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+([1-x]^-1*H(0,1,z))/2
 	+(z*[1-x]^-1*H(0,1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,0,x)
 	-4*x*[1-z]^-1*H(0,0,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-([1-x]^-1*H(0,0,z))/2
 	-(z*[1-x]^-1*H(0,0,z))/2
 	+[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-3*[1-z]^-1*H(1,0,x)
 	-3*x*[1-z]^-1*H(1,0,x)
 	+6*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+[1-x]^-1*H(1,0,z)
 	+z*[1-x]^-1*H(1,0,z)
 	-2*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-2*[1-x]^-1*H(1,1,x)
 	-2*z*[1-x]^-1*H(1,1,x)
 	-2*[1-z]^-1*H(1,1,x)
 	-2*x*[1-z]^-1*H(1,1,x)
 	+4*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-2*[1-x]^-1*H(1,1,z)
 	-2*z*[1-x]^-1*H(1,1,z)
 	-2*[1-z]^-1*H(1,1,z)
 	-2*x*[1-z]^-1*H(1,1,z)
 	+4*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(r1)* (
 	2
 	+(2*Pi2)/3
 	-(Pi2*[1-x]^-1)/3
 	-(Pi2*z*[1-x]^-1)/3
 	-(Pi2*[1-z]^-1)/3
 	-(Pi2*x*[1-z]^-1)/3
 	+(2*Pi2*[1-x]^-1*[1-z]^-1)/3
 	+(3*H(0,x))/2
 	+(3*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(3*x*[1-z]^-1*H(0,x))/2
 	-H(0,z)/2
 	-([1-x]^-1*H(0,z))/2
 	+(z*[1-x]^-1*H(0,z))/2
 	-([1-z]^-1*H(0,z))/2
 	+(x*[1-z]^-1*H(0,z))/2
 	+3*H(0,x)*H(0,z)
 	-(3*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(3*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(3*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(3*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+3*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[1-x-z])
 	+([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+(z*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+H(1,x)
 	+[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+[1-z]^-1*H(1,x)
 	-x*[1-z]^-1*H(1,x)
 	+2*H(0,z)*H(1,x)
 	-[1-x]^-1*H(0,z)*H(1,x)
 	-z*[1-x]^-1*H(0,z)*H(1,x)
 	-[1-z]^-1*H(0,z)*H(1,x)
 	-x*[1-z]^-1*H(0,z)*H(1,x)
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+H(1,z)
 	+[1-x]^-1*H(1,z)
 	-z*[1-x]^-1*H(1,z)
 	+[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+3*[1-x]^-1*H(0,x)*H(1,z)
 	+3*z*[1-x]^-1*H(0,x)*H(1,z)
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	+3*x*[1-z]^-1*H(0,x)*H(1,z)
 	-6*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+(z*[1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	+(x*[1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-5*H(1,x)*H(1,z)
 	+(5*[1-x]^-1*H(1,x)*H(1,z))/2
 	+(5*z*[1-x]^-1*H(1,x)*H(1,z))/2
 	+(5*[1-z]^-1*H(1,x)*H(1,z))/2
 	+(5*x*[1-z]^-1*H(1,x)*H(1,z))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-6*H(0,1,x)
 	+3*[1-x]^-1*H(0,1,x)
 	+3*z*[1-x]^-1*H(0,1,x)
 	+3*[1-z]^-1*H(0,1,x)
 	+3*x*[1-z]^-1*H(0,1,x)
 	-6*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+H(0,1,z)
 	-([1-x]^-1*H(0,1,z))/2
 	-(z*[1-x]^-1*H(0,1,z))/2
 	-([1-z]^-1*H(0,1,z))/2
 	-(x*[1-z]^-1*H(0,1,z))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)
 	-([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-(z*[1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	-(x*[1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-7*H(0,0,x)
 	+(7*[1-x]^-1*H(0,0,x))/2
 	+(7*z*[1-x]^-1*H(0,0,x))/2
 	+(7*[1-z]^-1*H(0,0,x))/2
 	+(7*x*[1-z]^-1*H(0,0,x))/2
 	-7*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-H(0,0,z)
 	+([1-x]^-1*H(0,0,z))/2
 	+(z*[1-x]^-1*H(0,0,z))/2
 	+([1-z]^-1*H(0,0,z))/2
 	+(x*[1-z]^-1*H(0,0,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-6*H(1,0,x)
 	+3*[1-x]^-1*H(1,0,x)
 	+3*z*[1-x]^-1*H(1,0,x)
 	+3*[1-z]^-1*H(1,0,x)
 	+3*x*[1-z]^-1*H(1,0,x)
 	-6*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+2*H(1,0,z)
 	-[1-x]^-1*H(1,0,z)
 	-z*[1-x]^-1*H(1,0,z)
 	-[1-z]^-1*H(1,0,z)
 	-x*[1-z]^-1*H(1,0,z)
 	+2*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+2*[1-x]^-1*H(1,1,x)
 	+2*z*[1-x]^-1*H(1,1,x)
 	+2*[1-z]^-1*H(1,1,x)
 	+2*x*[1-z]^-1*H(1,1,x)
 	-4*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-5*H(1,1,z)
 	+(5*[1-x]^-1*H(1,1,z))/2
 	+(5*z*[1-x]^-1*H(1,1,z))/2
 	+(5*[1-z]^-1*H(1,1,z))/2
 	+(5*x*[1-z]^-1*H(1,1,z))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(r2)* (
 	2
 	+(2*Pi2)/3
 	-(Pi2*[1-x]^-1)/3
 	-(Pi2*z*[1-x]^-1)/3
 	-(Pi2*[1-z]^-1)/3
 	-(Pi2*x*[1-z]^-1)/3
 	+(2*Pi2*[1-x]^-1*[1-z]^-1)/3
 	+(3*H(0,x))/2
 	+(3*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(3*x*[1-z]^-1*H(0,x))/2
 	-H(0,z)/2
 	-([1-x]^-1*H(0,z))/2
 	+(z*[1-x]^-1*H(0,z))/2
 	-([1-z]^-1*H(0,z))/2
 	+(x*[1-z]^-1*H(0,z))/2
 	+4*H(0,x)*H(0,z)
 	-2*[1-x]^-1*H(0,x)*H(0,z)
 	-2*z*[1-x]^-1*H(0,x)*H(0,z)
 	-2*[1-z]^-1*H(0,x)*H(0,z)
 	-2*x*[1-z]^-1*H(0,x)*H(0,z)
 	+4*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+H(1,x)
 	+[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+[1-z]^-1*H(1,x)
 	-x*[1-z]^-1*H(1,x)
 	+2*H(0,z)*H(1,x)
 	-[1-x]^-1*H(0,z)*H(1,x)
 	-z*[1-x]^-1*H(0,z)*H(1,x)
 	-[1-z]^-1*H(0,z)*H(1,x)
 	-x*[1-z]^-1*H(0,z)*H(1,x)
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+H(1,z)
 	+[1-x]^-1*H(1,z)
 	-z*[1-x]^-1*H(1,z)
 	+[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(5*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(5*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(5*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(5*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-5*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-4*H(1,x)*H(1,z)
 	+2*[1-x]^-1*H(1,x)*H(1,z)
 	+2*z*[1-x]^-1*H(1,x)*H(1,z)
 	+2*[1-z]^-1*H(1,x)*H(1,z)
 	+2*x*[1-z]^-1*H(1,x)*H(1,z)
 	-4*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-5*H(0,1,x)
 	+(5*[1-x]^-1*H(0,1,x))/2
 	+(5*z*[1-x]^-1*H(0,1,x))/2
 	+(5*[1-z]^-1*H(0,1,x))/2
 	+(5*x*[1-z]^-1*H(0,1,x))/2
 	-5*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+2*H(0,1,z)
 	-[1-x]^-1*H(0,1,z)
 	-z*[1-x]^-1*H(0,1,z)
 	-[1-z]^-1*H(0,1,z)
 	-x*[1-z]^-1*H(0,1,z)
 	+2*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)
 	+([1-x]^-1*H(0,1,[1-x]/z))/2
 	+(z*[1-x]^-1*H(0,1,[1-x]/z))/2
 	+([1-z]^-1*H(0,1,[1-x]/z))/2
 	+(x*[1-z]^-1*H(0,1,[1-x]/z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-6*H(0,0,x)
 	+3*[1-x]^-1*H(0,0,x)
 	+3*z*[1-x]^-1*H(0,0,x)
 	+3*[1-z]^-1*H(0,0,x)
 	+3*x*[1-z]^-1*H(0,0,x)
 	-6*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-H(0,0,z)
 	+([1-x]^-1*H(0,0,z))/2
 	+(z*[1-x]^-1*H(0,0,z))/2
 	+([1-z]^-1*H(0,0,z))/2
 	+(x*[1-z]^-1*H(0,0,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-5*H(1,0,x)
 	+(5*[1-x]^-1*H(1,0,x))/2
 	+(5*z*[1-x]^-1*H(1,0,x))/2
 	+(5*[1-z]^-1*H(1,0,x))/2
 	+(5*x*[1-z]^-1*H(1,0,x))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+3*H(1,0,z)
 	-(3*[1-x]^-1*H(1,0,z))/2
 	-(3*z*[1-x]^-1*H(1,0,z))/2
 	-(3*[1-z]^-1*H(1,0,z))/2
 	-(3*x*[1-z]^-1*H(1,0,z))/2
 	+3*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+2*[1-x]^-1*H(1,1,x)
 	+2*z*[1-x]^-1*H(1,1,x)
 	+2*[1-z]^-1*H(1,1,x)
 	+2*x*[1-z]^-1*H(1,1,x)
 	-4*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+2*[1-x]^-1*H(1,1,z)
 	+2*z*[1-x]^-1*H(1,1,z)
 	+2*[1-z]^-1*H(1,1,z)
 	+2*x*[1-z]^-1*H(1,1,z)
 	-4*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	);
id, gA31q =
 	+D([1-z])*e^(-3)* (
 	
 	-1/4
 	+x/2
 	-x^2/2
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-2/3
 	+(11*x)/6
 	-(11*x^2)/6
 	-(3*H(0,x))/4
 	+(3*x*H(0,x))/2
 	-(3*x^2*H(0,x))/2
 	-H(1,x)/4
 	+(x*H(1,x))/2
 	-(x^2*H(1,x))/2
 	)
 	+D([1-z])*e^(-1)* (
 	11/12
 	+Pi2/12
 	+x/8
 	-(Pi2*x)/6
 	+(Pi2*x^2)/6
 	-H(0,x)/6
 	+(11*x*H(0,x))/6
 	-(11*x^2*H(0,x))/6
 	-(2*H(1,x))/3
 	+(11*x*H(1,x))/6
 	-(11*x^2*H(1,x))/6
 	-(3*H(0,1,x))/4
 	+(3*x*H(0,1,x))/2
 	-(3*x^2*H(0,1,x))/2
 	-2*H(0,0,x)
 	+4*x*H(0,0,x)
 	-4*x^2*H(0,0,x)
 	-H(1,0,x)/2
 	+x*H(1,0,x)
 	-x^2*H(1,0,x)
 	-H(1,1,x)/4
 	+(x*H(1,1,x))/2
 	-(x^2*H(1,1,x))/2
 	)
 	+D([1-z])*1* (
 	
 	-1/8
 	-Pi2/144
 	+x/4
 	-(11*Pi2*x)/72
 	+(11*Pi2*x^2)/72
 	+(11*H(0,x))/12
 	+(5*Pi2*H(0,x))/24
 	+(x*H(0,x))/4
 	-(5*Pi2*x*H(0,x))/12
 	+(5*Pi2*x^2*H(0,x))/12
 	+(11*H(1,x))/12
 	+(Pi2*H(1,x))/24
 	+(x*H(1,x))/8
 	-(Pi2*x*H(1,x))/12
 	+(Pi2*x^2*H(1,x))/12
 	-H(0,1,x)/6
 	+(11*x*H(0,1,x))/6
 	-(11*x^2*H(0,1,x))/6
 	-2*H(0,0,1,x)
 	+4*x*H(0,0,1,x)
 	-4*x^2*H(0,0,1,x)
 	+(13*H(0,0,x))/12
 	+(11*x*H(0,0,x))/6
 	-(11*x^2*H(0,0,x))/6
 	-(5*H(1,0,x))/12
 	+(11*x*H(1,0,x))/6
 	-(11*x^2*H(1,0,x))/6
 	-(2*H(1,1,x))/3
 	+(11*x*H(1,1,x))/6
 	-(11*x^2*H(1,1,x))/6
 	-H(1,0,1,x)/2
 	+x*H(1,0,1,x)
 	-x^2*H(1,0,1,x)
 	-(3*H(0,1,0,x))/2
 	+3*x*H(0,1,0,x)
 	-3*x^2*H(0,1,0,x)
 	-(3*H(0,1,1,x))/4
 	+(3*x*H(0,1,1,x))/2
 	-(3*x^2*H(0,1,1,x))/2
 	-5*H(0,0,0,x)
 	+10*x*H(0,0,0,x)
 	-10*x^2*H(0,0,0,x)
 	-H(1,0,0,x)
 	+2*x*H(1,0,0,x)
 	-2*x^2*H(1,0,0,x)
 	-H(1,1,0,x)/2
 	+x*H(1,1,0,x)
 	-x^2*H(1,1,0,x)
 	-H(1,1,1,x)/4
 	+(x*H(1,1,1,x))/2
 	-(x^2*H(1,1,1,x))/2
 	+(11*Zeta3)/12
 	-(11*x*Zeta3)/6
 	+(11*x^2*Zeta3)/6
 	)
 	+D0([1-z])*e^(-2)* (
 	1/2
 	-x
 	+x^2
 	)
 	+D0([1-z])*e^(-1)* (
 	5/12
 	-(11*x)/6
 	+(11*x^2)/6
 	+(3*H(0,x))/2
 	-3*x*H(0,x)
 	+3*x^2*H(0,x)
 	+H(1,x)/2
 	-x*H(1,x)
 	+x^2*H(1,x)
 	)
 	+D0([1-z])*1* (
 	
 	-11/12
 	-Pi2/6
 	-x/4
 	+(Pi2*x)/3
 	-(Pi2*x^2)/3
 	-(7*H(0,x))/12
 	-(11*x*H(0,x))/6
 	+(11*x^2*H(0,x))/6
 	+(5*H(1,x))/12
 	-(11*x*H(1,x))/6
 	+(11*x^2*H(1,x))/6
 	+(3*H(0,1,x))/2
 	-3*x*H(0,1,x)
 	+3*x^2*H(0,1,x)
 	+4*H(0,0,x)
 	-8*x*H(0,0,x)
 	+8*x^2*H(0,0,x)
 	+H(1,0,x)
 	-2*x*H(1,0,x)
 	+2*x^2*H(1,0,x)
 	+H(1,1,x)/2
 	-x*H(1,1,x)
 	+x^2*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-1
 	+2*x
 	-2*x^2
 	)
 	+D1([1-z])*1* (
 	1/12
 	+(11*x)/6
 	-(11*x^2)/6
 	-3*H(0,x)
 	+6*x*H(0,x)
 	-6*x^2*H(0,x)
 	-H(1,x)
 	+2*x*H(1,x)
 	-2*x^2*H(1,x)
 	)
 	+D2([1-z])*1* (
 	1
 	-2*x
 	+2*x^2
 	)
 	+e^(-2)* (
 	
 	-1
 	+1/(2*z)
 	-x/z
 	+x^2/z
 	)
 	+e^(-1)* (
 	
 	-11/6
 	+5/(12*z)
 	-(11*x)/(6*z)
 	+(11*x^2)/(6*z)
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/z
 	+(3*x^2*H(0,x))/z
 	+2*H(0,z)
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-(2*x^2*H(0,z))/z
 	-[1-z]^-1*H(0,z)
 	+2*x*[1-z]^-1*H(0,z)
 	-2*x^2*[1-z]^-1*H(0,z)
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(x*H(1,x))/z
 	+(x^2*H(1,x))/z
 	-2*H(1,z)
 	+H(1,z)/z
 	-(2*x*H(1,z))/z
 	+(2*x^2*H(1,z))/z
 	)
 	+1* (
 	
 	-3/2
 	-11/(12*z)
 	-x/(4*z)
 	+(Pi2*[1-z]^-1)/6
 	-(Pi2*x*[1-z]^-1)/3
 	+(Pi2*x^2*[1-z]^-1)/3
 	+[x-z]^-1/4
 	-(x*[x-z]^-1)/4
 	+((-1)*[1-x-z])^-1/4
 	-(x*((-1)*[1-x-z])^-1)/4
 	-(47*H(0,x))/6
 	+(11*H(0,x))/(12*z)
 	-(11*x*H(0,x))/(6*z)
 	+(11*x^2*H(0,x))/(6*z)
 	+(3*[1-z]^-1*H(0,x))/2
 	-(3*[x-z]^-1*H(0,x))/4
 	+(3*x*[x-z]^-1*H(0,x))/2
 	-(x*[x-z]^-2*H(0,x))/4
 	+(x^2*[x-z]^-2*H(0,x))/4
 	-(3*((-1)*[1-x-z])^-1*H(0,x))/4
 	+(3*x*((-1)*[1-x-z])^-1*H(0,x))/2
 	-(x*((-1)*[1-x-z])^-2*H(0,x))/4
 	+(x^2*((-1)*[1-x-z])^-2*H(0,x))/4
 	+(67*H(0,z))/12
 	-(11*H(0,z))/(12*z)
 	+(11*x*H(0,z))/(6*z)
 	-(11*x^2*H(0,z))/(6*z)
 	-(11*[1-z]^-1*H(0,z))/12
 	+(11*x*[1-z]^-1*H(0,z))/6
 	-(11*x^2*[1-z]^-1*H(0,z))/6
 	+(3*[x-z]^-1*H(0,z))/4
 	-(3*x*[x-z]^-1*H(0,z))/2
 	+(x*[x-z]^-2*H(0,z))/4
 	-(x^2*[x-z]^-2*H(0,z))/4
 	-(10*H(1,x))/3
 	+(11*H(1,x))/(12*z)
 	-(11*x*H(1,x))/(6*z)
 	+(11*x^2*H(1,x))/(6*z)
 	+([1-z]^-1*H(1,x))/2
 	-(67*H(1,z))/12
 	+(11*H(1,z))/(12*z)
 	-(11*x*H(1,z))/(6*z)
 	+(11*x^2*H(1,z))/(6*z)
 	+[1-z]^-1*H(1,z)
 	-(3*((-1)*[1-x-z])^-1*H(1,z))/4
 	+(3*x*((-1)*[1-x-z])^-1*H(1,z))/2
 	-(x*((-1)*[1-x-z])^-2*H(1,z))/4
 	+(x^2*((-1)*[1-x-z])^-2*H(1,z))/4
 	-3*[1-z]^-1*H(0,x)*H(1,z)
 	+6*x*[1-z]^-1*H(0,x)*H(1,z)
 	-6*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-[1-z]^-1*H(1,x)*H(1,z)
 	+2*x*[1-z]^-1*H(1,x)*H(1,z)
 	-2*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-(3*[1-z]^-1*H(0,1,x))/2
 	+3*x*[1-z]^-1*H(0,1,x)
 	-3*x^2*[1-z]^-1*H(0,1,x)
 	-4*[1-z]^-1*H(0,0,x)
 	+8*x*[1-z]^-1*H(0,0,x)
 	-8*x^2*[1-z]^-1*H(0,0,x)
 	-[1-z]^-1*H(1,0,x)
 	+2*x*[1-z]^-1*H(1,0,x)
 	-2*x^2*[1-z]^-1*H(1,0,x)
 	-([1-z]^-1*H(1,1,x))/2
 	+x*[1-z]^-1*H(1,1,x)
 	-x^2*[1-z]^-1*H(1,1,x)
 	-2*[1-z]^-1*H(1,1,z)
 	+4*x*[1-z]^-1*H(1,1,z)
 	-4*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	2
 	+Pi2/6
 	-Pi2/(12*z)
 	+(Pi2*x)/(6*z)
 	-(Pi2*x^2)/(6*z)
 	-(Pi2*[1-z]^-1)/12
 	+(Pi2*x*[1-z]^-1)/6
 	-(Pi2*x^2*[1-z]^-1)/6
 	+(9*H(0,x))/2
 	-(3*H(0,x))/(2*z)
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*H(0,z)
 	+H(0,z)/z
 	+[1-z]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-(5*H(0,x)*H(0,z))/(2*z)
 	+(5*x*H(0,x)*H(0,z))/z
 	-(5*x^2*H(0,x)*H(0,z))/z
 	-(5*[1-z]^-1*H(0,x)*H(0,z))/2
 	+5*x*[1-z]^-1*H(0,x)*H(0,z)
 	-5*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[1-x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[1-x-z]))/z
 	+(x^2*H(0,x)*H(0,[1-x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-H(0,x)*H(0,[x-z])
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[x-z]))/z
 	+(x^2*H(0,x)*H(0,[x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	+(x*H(0,z)*H(0,[x-z]))/z
 	-(x^2*H(0,z)*H(0,[x-z]))/z
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(3*H(1,x))/2
 	-H(1,x)/(2*z)
 	-([1-z]^-1*H(1,x))/2
 	+2*H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/z
 	+(2*x*H(0,z)*H(1,x))/z
 	-(2*x^2*H(0,z)*H(1,x))/z
 	-[1-z]^-1*H(0,z)*H(1,x)
 	+2*x*[1-z]^-1*H(0,z)*H(1,x)
 	-2*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+3*H(1,z)
 	-H(1,z)/z
 	-[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(5*H(0,x)*H(1,z))/(2*z)
 	-(5*x*H(0,x)*H(1,z))/z
 	+(5*x^2*H(0,x)*H(1,z))/z
 	+(5*[1-z]^-1*H(0,x)*H(1,z))/2
 	-5*x*[1-z]^-1*H(0,x)*H(1,z)
 	+5*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/(2*z)
 	-(x*H(0,[1-x-z])*H(1,z))/z
 	+(x^2*H(0,[1-x-z])*H(1,z))/z
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-3*H(1,x)*H(1,z)
 	+(3*H(1,x)*H(1,z))/(2*z)
 	-(3*x*H(1,x)*H(1,z))/z
 	+(3*x^2*H(1,x)*H(1,z))/z
 	+(3*[1-z]^-1*H(1,x)*H(1,z))/2
 	-3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+3*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-4*H(0,1,x)
 	+(2*H(0,1,x))/z
 	-(4*x*H(0,1,x))/z
 	+(4*x^2*H(0,1,x))/z
 	+2*[1-z]^-1*H(0,1,x)
 	-4*x*[1-z]^-1*H(0,1,x)
 	+4*x^2*[1-z]^-1*H(0,1,x)
 	+4*H(0,1,z)
 	-(2*H(0,1,z))/z
 	+(4*x*H(0,1,z))/z
 	-(4*x^2*H(0,1,z))/z
 	-2*[1-z]^-1*H(0,1,z)
 	+4*x*[1-z]^-1*H(0,1,z)
 	-4*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)
 	+H(0,1,z*[1-x]^-1)/(2*z)
 	-(x*H(0,1,z*[1-x]^-1))/z
 	+(x^2*H(0,1,z*[1-x]^-1))/z
 	+([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	-x*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	+x^2*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	+(x*H(0,1,[1-x]*[1-z]^-1))/z
 	-(x^2*H(0,1,[1-x]*[1-z]^-1))/z
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-x^2*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-6*H(0,0,x)
 	+(3*H(0,0,x))/z
 	-(6*x*H(0,0,x))/z
 	+(6*x^2*H(0,0,x))/z
 	+3*[1-z]^-1*H(0,0,x)
 	-6*x*[1-z]^-1*H(0,0,x)
 	+6*x^2*[1-z]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	-(4*x*H(0,0,z))/z
 	+(4*x^2*H(0,0,z))/z
 	+2*[1-z]^-1*H(0,0,z)
 	-4*x*[1-z]^-1*H(0,0,z)
 	+4*x^2*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,x)
 	+(2*H(1,0,x))/z
 	-(4*x*H(1,0,x))/z
 	+(4*x^2*H(1,0,x))/z
 	+2*[1-z]^-1*H(1,0,x)
 	-4*x*[1-z]^-1*H(1,0,x)
 	+4*x^2*[1-z]^-1*H(1,0,x)
 	+4*H(1,0,z)
 	-(2*H(1,0,z))/z
 	+(4*x*H(1,0,z))/z
 	-(4*x^2*H(1,0,z))/z
 	-2*[1-z]^-1*H(1,0,z)
 	+4*x*[1-z]^-1*H(1,0,z)
 	-4*x^2*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	-(x*H(1,1,x))/z
 	+(x^2*H(1,1,x))/z
 	+([1-z]^-1*H(1,1,x))/2
 	-x*[1-z]^-1*H(1,1,x)
 	+x^2*[1-z]^-1*H(1,1,x)
 	-3*H(1,1,z)
 	+(3*H(1,1,z))/(2*z)
 	-(3*x*H(1,1,z))/z
 	+(3*x^2*H(1,1,z))/z
 	+(3*[1-z]^-1*H(1,1,z))/2
 	-3*x*[1-z]^-1*H(1,1,z)
 	+3*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	2
 	+Pi2/6
 	-Pi2/(12*z)
 	+(Pi2*x)/(6*z)
 	-(Pi2*x^2)/(6*z)
 	-(Pi2*[1-z]^-1)/12
 	+(Pi2*x*[1-z]^-1)/6
 	-(Pi2*x^2*[1-z]^-1)/6
 	+(9*H(0,x))/2
 	-(3*H(0,x))/(2*z)
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*H(0,z)
 	+H(0,z)/z
 	+[1-z]^-1*H(0,z)
 	+6*H(0,x)*H(0,z)
 	-(3*H(0,x)*H(0,z))/z
 	+(6*x*H(0,x)*H(0,z))/z
 	-(6*x^2*H(0,x)*H(0,z))/z
 	-3*[1-z]^-1*H(0,x)*H(0,z)
 	+6*x*[1-z]^-1*H(0,x)*H(0,z)
 	-6*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[x-z])
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[x-z]))/z
 	+(x^2*H(0,x)*H(0,[x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	+(x*H(0,z)*H(0,[x-z]))/z
 	-(x^2*H(0,z)*H(0,[x-z]))/z
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(3*H(1,x))/2
 	-H(1,x)/(2*z)
 	-([1-z]^-1*H(1,x))/2
 	+2*H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/z
 	+(2*x*H(0,z)*H(1,x))/z
 	-(2*x^2*H(0,z)*H(1,x))/z
 	-[1-z]^-1*H(0,z)*H(1,x)
 	+2*x*[1-z]^-1*H(0,z)*H(1,x)
 	-2*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+3*H(1,z)
 	-H(1,z)/z
 	-[1-z]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+(3*H(0,x)*H(1,z))/z
 	-(6*x*H(0,x)*H(1,z))/z
 	+(6*x^2*H(0,x)*H(1,z))/z
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	-6*x*[1-z]^-1*H(0,x)*H(1,z)
 	+6*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	-(x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	-(2*x*H(1,x)*H(1,z))/z
 	+(2*x^2*H(1,x)*H(1,z))/z
 	+[1-z]^-1*H(1,x)*H(1,z)
 	-2*x*[1-z]^-1*H(1,x)*H(1,z)
 	+2*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-3*H(0,1,x)
 	+(3*H(0,1,x))/(2*z)
 	-(3*x*H(0,1,x))/z
 	+(3*x^2*H(0,1,x))/z
 	+(3*[1-z]^-1*H(0,1,x))/2
 	-3*x*[1-z]^-1*H(0,1,x)
 	+3*x^2*[1-z]^-1*H(0,1,x)
 	+5*H(0,1,z)
 	-(5*H(0,1,z))/(2*z)
 	+(5*x*H(0,1,z))/z
 	-(5*x^2*H(0,1,z))/z
 	-(5*[1-z]^-1*H(0,1,z))/2
 	+5*x*[1-z]^-1*H(0,1,z)
 	-5*x^2*[1-z]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-H(0,1,[1-x]/z)/(2*z)
 	+(x*H(0,1,[1-x]/z))/z
 	-(x^2*H(0,1,[1-x]/z))/z
 	-([1-z]^-1*H(0,1,[1-x]/z))/2
 	+x*[1-z]^-1*H(0,1,[1-x]/z)
 	-x^2*[1-z]^-1*H(0,1,[1-x]/z)
 	+H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	+(x*H(0,1,[1-x]*[1-z]^-1))/z
 	-(x^2*H(0,1,[1-x]*[1-z]^-1))/z
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-x^2*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-7*H(0,0,x)
 	+(7*H(0,0,x))/(2*z)
 	-(7*x*H(0,0,x))/z
 	+(7*x^2*H(0,0,x))/z
 	+(7*[1-z]^-1*H(0,0,x))/2
 	-7*x*[1-z]^-1*H(0,0,x)
 	+7*x^2*[1-z]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	-(4*x*H(0,0,z))/z
 	+(4*x^2*H(0,0,z))/z
 	+2*[1-z]^-1*H(0,0,z)
 	-4*x*[1-z]^-1*H(0,0,z)
 	+4*x^2*[1-z]^-1*H(0,0,z)
 	-3*H(1,0,x)
 	+(3*H(1,0,x))/(2*z)
 	-(3*x*H(1,0,x))/z
 	+(3*x^2*H(1,0,x))/z
 	+(3*[1-z]^-1*H(1,0,x))/2
 	-3*x*[1-z]^-1*H(1,0,x)
 	+3*x^2*[1-z]^-1*H(1,0,x)
 	+5*H(1,0,z)
 	-(5*H(1,0,z))/(2*z)
 	+(5*x*H(1,0,z))/z
 	-(5*x^2*H(1,0,z))/z
 	-(5*[1-z]^-1*H(1,0,z))/2
 	+5*x*[1-z]^-1*H(1,0,z)
 	-5*x^2*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	-(x*H(1,1,x))/z
 	+(x^2*H(1,1,x))/z
 	+([1-z]^-1*H(1,1,x))/2
 	-x*[1-z]^-1*H(1,1,x)
 	+x^2*[1-z]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	-(4*x*H(1,1,z))/z
 	+(4*x^2*H(1,1,z))/z
 	+2*[1-z]^-1*H(1,1,z)
 	-4*x*[1-z]^-1*H(1,1,z)
 	+4*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	2
 	+(5*Pi2)/6
 	-(5*Pi2)/(12*z)
 	+(5*Pi2*x)/(6*z)
 	-(5*Pi2*x^2)/(6*z)
 	-(5*Pi2*[1-z]^-1)/12
 	+(5*Pi2*x*[1-z]^-1)/6
 	-(5*Pi2*x^2*[1-z]^-1)/6
 	+(9*H(0,x))/2
 	-(3*H(0,x))/(2*z)
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*H(0,z)
 	+H(0,z)/z
 	+[1-z]^-1*H(0,z)
 	+6*H(0,x)*H(0,z)
 	-(3*H(0,x)*H(0,z))/z
 	+(6*x*H(0,x)*H(0,z))/z
 	-(6*x^2*H(0,x)*H(0,z))/z
 	-3*[1-z]^-1*H(0,x)*H(0,z)
 	+6*x*[1-z]^-1*H(0,x)*H(0,z)
 	-6*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[1-x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[1-x-z]))/z
 	+(x^2*H(0,x)*H(0,[1-x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(3*H(1,x))/2
 	-H(1,x)/(2*z)
 	-([1-z]^-1*H(1,x))/2
 	+H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/(2*z)
 	+(x*H(0,z)*H(1,x))/z
 	-(x^2*H(0,z)*H(1,x))/z
 	-([1-z]^-1*H(0,z)*H(1,x))/2
 	+x*[1-z]^-1*H(0,z)*H(1,x)
 	-x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+3*H(1,z)
 	-H(1,z)/z
 	-[1-z]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+(3*H(0,x)*H(1,z))/z
 	-(6*x*H(0,x)*H(1,z))/z
 	+(6*x^2*H(0,x)*H(1,z))/z
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	-6*x*[1-z]^-1*H(0,x)*H(1,z)
 	+6*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/(2*z)
 	-(x*H(0,[1-x-z])*H(1,z))/z
 	+(x^2*H(0,[1-x-z])*H(1,z))/z
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/(2*z)
 	-(x*H(1,x)*H(1,z))/z
 	+(x^2*H(1,x)*H(1,z))/z
 	+([1-z]^-1*H(1,x)*H(1,z))/2
 	-x*[1-z]^-1*H(1,x)*H(1,z)
 	+x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-3*H(0,1,x)
 	+(3*H(0,1,x))/(2*z)
 	-(3*x*H(0,1,x))/z
 	+(3*x^2*H(0,1,x))/z
 	+(3*[1-z]^-1*H(0,1,x))/2
 	-3*x*[1-z]^-1*H(0,1,x)
 	+3*x^2*[1-z]^-1*H(0,1,x)
 	+5*H(0,1,z)
 	-(5*H(0,1,z))/(2*z)
 	+(5*x*H(0,1,z))/z
 	-(5*x^2*H(0,1,z))/z
 	-(5*[1-z]^-1*H(0,1,z))/2
 	+5*x*[1-z]^-1*H(0,1,z)
 	-5*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)
 	+H(0,1,z*[1-x]^-1)/(2*z)
 	-(x*H(0,1,z*[1-x]^-1))/z
 	+(x^2*H(0,1,z*[1-x]^-1))/z
 	+([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	-x*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	+x^2*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,[1-x]^-1*[1-z])/(2*z)
 	-(x*H(0,1,[1-x]^-1*[1-z]))/z
 	+(x^2*H(0,1,[1-x]^-1*[1-z]))/z
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+x^2*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-7*H(0,0,x)
 	+(7*H(0,0,x))/(2*z)
 	-(7*x*H(0,0,x))/z
 	+(7*x^2*H(0,0,x))/z
 	+(7*[1-z]^-1*H(0,0,x))/2
 	-7*x*[1-z]^-1*H(0,0,x)
 	+7*x^2*[1-z]^-1*H(0,0,x)
 	-5*H(0,0,z)
 	+(5*H(0,0,z))/(2*z)
 	-(5*x*H(0,0,z))/z
 	+(5*x^2*H(0,0,z))/z
 	+(5*[1-z]^-1*H(0,0,z))/2
 	-5*x*[1-z]^-1*H(0,0,z)
 	+5*x^2*[1-z]^-1*H(0,0,z)
 	-3*H(1,0,x)
 	+(3*H(1,0,x))/(2*z)
 	-(3*x*H(1,0,x))/z
 	+(3*x^2*H(1,0,x))/z
 	+(3*[1-z]^-1*H(1,0,x))/2
 	-3*x*[1-z]^-1*H(1,0,x)
 	+3*x^2*[1-z]^-1*H(1,0,x)
 	+5*H(1,0,z)
 	-(5*H(1,0,z))/(2*z)
 	+(5*x*H(1,0,z))/z
 	-(5*x^2*H(1,0,z))/z
 	-(5*[1-z]^-1*H(1,0,z))/2
 	+5*x*[1-z]^-1*H(1,0,z)
 	-5*x^2*[1-z]^-1*H(1,0,z)
 	-3*H(1,1,x)
 	+(3*H(1,1,x))/(2*z)
 	-(3*x*H(1,1,x))/z
 	+(3*x^2*H(1,1,x))/z
 	+(3*[1-z]^-1*H(1,1,x))/2
 	-3*x*[1-z]^-1*H(1,1,x)
 	+3*x^2*[1-z]^-1*H(1,1,x)
 	-5*H(1,1,z)
 	+(5*H(1,1,z))/(2*z)
 	-(5*x*H(1,1,z))/z
 	+(5*x^2*H(1,1,z))/z
 	+(5*[1-z]^-1*H(1,1,z))/2
 	-5*x*[1-z]^-1*H(1,1,z)
 	+5*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	2
 	+Pi2/6
 	-Pi2/(12*z)
 	+(Pi2*x)/(6*z)
 	-(Pi2*x^2)/(6*z)
 	-(Pi2*[1-z]^-1)/12
 	+(Pi2*x*[1-z]^-1)/6
 	-(Pi2*x^2*[1-z]^-1)/6
 	+(9*H(0,x))/2
 	-(3*H(0,x))/(2*z)
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*H(0,z)
 	+H(0,z)/z
 	+[1-z]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-(5*H(0,x)*H(0,z))/(2*z)
 	+(5*x*H(0,x)*H(0,z))/z
 	-(5*x^2*H(0,x)*H(0,z))/z
 	-(5*[1-z]^-1*H(0,x)*H(0,z))/2
 	+5*x*[1-z]^-1*H(0,x)*H(0,z)
 	-5*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(3*H(1,x))/2
 	-H(1,x)/(2*z)
 	-([1-z]^-1*H(1,x))/2
 	+3*H(0,z)*H(1,x)
 	-(3*H(0,z)*H(1,x))/(2*z)
 	+(3*x*H(0,z)*H(1,x))/z
 	-(3*x^2*H(0,z)*H(1,x))/z
 	-(3*[1-z]^-1*H(0,z)*H(1,x))/2
 	+3*x*[1-z]^-1*H(0,z)*H(1,x)
 	-3*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+3*H(1,z)
 	-H(1,z)/z
 	-[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(5*H(0,x)*H(1,z))/(2*z)
 	-(5*x*H(0,x)*H(1,z))/z
 	+(5*x^2*H(0,x)*H(1,z))/z
 	+(5*[1-z]^-1*H(0,x)*H(1,z))/2
 	-5*x*[1-z]^-1*H(0,x)*H(1,z)
 	+5*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	-(x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	-(2*x*H(1,x)*H(1,z))/z
 	+(2*x^2*H(1,x)*H(1,z))/z
 	+[1-z]^-1*H(1,x)*H(1,z)
 	-2*x*[1-z]^-1*H(1,x)*H(1,z)
 	+2*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-4*H(0,1,x)
 	+(2*H(0,1,x))/z
 	-(4*x*H(0,1,x))/z
 	+(4*x^2*H(0,1,x))/z
 	+2*[1-z]^-1*H(0,1,x)
 	-4*x*[1-z]^-1*H(0,1,x)
 	+4*x^2*[1-z]^-1*H(0,1,x)
 	+4*H(0,1,z)
 	-(2*H(0,1,z))/z
 	+(4*x*H(0,1,z))/z
 	-(4*x^2*H(0,1,z))/z
 	-2*[1-z]^-1*H(0,1,z)
 	+4*x*[1-z]^-1*H(0,1,z)
 	-4*x^2*[1-z]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-H(0,1,[1-x]/z)/(2*z)
 	+(x*H(0,1,[1-x]/z))/z
 	-(x^2*H(0,1,[1-x]/z))/z
 	-([1-z]^-1*H(0,1,[1-x]/z))/2
 	+x*[1-z]^-1*H(0,1,[1-x]/z)
 	-x^2*[1-z]^-1*H(0,1,[1-x]/z)
 	-H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,[1-x]^-1*[1-z])/(2*z)
 	-(x*H(0,1,[1-x]^-1*[1-z]))/z
 	+(x^2*H(0,1,[1-x]^-1*[1-z]))/z
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+x^2*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-6*H(0,0,x)
 	+(3*H(0,0,x))/z
 	-(6*x*H(0,0,x))/z
 	+(6*x^2*H(0,0,x))/z
 	+3*[1-z]^-1*H(0,0,x)
 	-6*x*[1-z]^-1*H(0,0,x)
 	+6*x^2*[1-z]^-1*H(0,0,x)
 	-3*H(0,0,z)
 	+(3*H(0,0,z))/(2*z)
 	-(3*x*H(0,0,z))/z
 	+(3*x^2*H(0,0,z))/z
 	+(3*[1-z]^-1*H(0,0,z))/2
 	-3*x*[1-z]^-1*H(0,0,z)
 	+3*x^2*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,x)
 	+(2*H(1,0,x))/z
 	-(4*x*H(1,0,x))/z
 	+(4*x^2*H(1,0,x))/z
 	+2*[1-z]^-1*H(1,0,x)
 	-4*x*[1-z]^-1*H(1,0,x)
 	+4*x^2*[1-z]^-1*H(1,0,x)
 	+4*H(1,0,z)
 	-(2*H(1,0,z))/z
 	+(4*x*H(1,0,z))/z
 	-(4*x^2*H(1,0,z))/z
 	-2*[1-z]^-1*H(1,0,z)
 	+4*x*[1-z]^-1*H(1,0,z)
 	-4*x^2*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	-(x*H(1,1,x))/z
 	+(x^2*H(1,1,x))/z
 	+([1-z]^-1*H(1,1,x))/2
 	-x*[1-z]^-1*H(1,1,x)
 	+x^2*[1-z]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	-(4*x*H(1,1,z))/z
 	+(4*x^2*H(1,1,z))/z
 	+2*[1-z]^-1*H(1,1,z)
 	-4*x*[1-z]^-1*H(1,1,z)
 	+4*x^2*[1-z]^-1*H(1,1,z)
 	);
id, qA31tg =
 	+D([1-x])*e^(-2)* (
 	
 	-H(1,z)/2
 	+H(1,z)/(2*z)
 	+(z*H(1,z))/4
 	)
 	+D([1-x])*e^(-1)* (
 	1/8
 	-(z*H(1,z))/4
 	+H(1,0,z)/2
 	-H(1,0,z)/(2*z)
 	-(z*H(1,0,z))/4
 	-(3*H(1,1,z))/2
 	+(3*H(1,1,z))/(2*z)
 	+(3*z*H(1,1,z))/4
 	)
 	+D([1-x])*1* (
 	1/4
 	-z/8
 	-H(0,z)/8
 	+H(1,z)/8
 	+(Pi2*H(1,z))/3
 	-(Pi2*H(1,z))/(3*z)
 	-(Pi2*z*H(1,z))/6
 	+(z*H(1,0,z))/4
 	-(3*z*H(1,1,z))/4
 	+H(1,0,1,z)/2
 	-H(1,0,1,z)/(2*z)
 	-(z*H(1,0,1,z))/4
 	-H(1,0,0,z)/2
 	+H(1,0,0,z)/(2*z)
 	+(z*H(1,0,0,z))/4
 	+(3*H(1,1,0,z))/2
 	-(3*H(1,1,0,z))/(2*z)
 	-(3*z*H(1,1,0,z))/4
 	-(7*H(1,1,1,z))/2
 	+(7*H(1,1,1,z))/(2*z)
 	+(7*z*H(1,1,1,z))/4
 	)
 	+D0([1-x])*e^(-1)* (
 	H(1,z)
 	-H(1,z)/z
 	-(z*H(1,z))/2
 	)
 	+D0([1-x])*1* (
 	
 	-1/4
 	+(z*H(1,z))/2
 	-H(1,0,z)
 	+H(1,0,z)/z
 	+(z*H(1,0,z))/2
 	+3*H(1,1,z)
 	-(3*H(1,1,z))/z
 	-(3*z*H(1,1,z))/2
 	)
 	+D1([1-x])*1* (
 	
 	-2*H(1,z)
 	+(2*H(1,z))/z
 	+z*H(1,z)
 	)
 	+e^(-1)* (
 	
 	-H(0,x)
 	+H(0,x)/(2*z)
 	+(x*H(0,x))/(2*z)
 	+[1-x]^-1*H(0,x)
 	-([1-x]^-1*H(0,x))/z
 	-(z*[1-x]^-1*H(0,x))/2
 	-H(1,z)
 	+H(1,z)/(2*z)
 	+(x*H(1,z))/(2*z)
 	)
 	+1* (
 	
 	-7/4
 	-Pi2/6
 	+3/(2*z)
 	+Pi2/(12*z)
 	-x/(4*z)
 	+(Pi2*x)/(12*z)
 	+z/4
 	-[1-x]^-1
 	+Pi2*[1-x]^-1
 	-(5*Pi2*[1-x]^-1)/(6*z)
 	+(3*z*[1-x]^-1)/2
 	-(Pi2*z*[1-x]^-1)/2
 	-[x-z]^-1/4
 	+(x*[x-z]^-1)/4
 	-x*((-1)*[1-x-z])^-1
 	+2*H(0,x)
 	+(x*H(0,x))/2
 	-H(0,x)/z
 	+(4*x*H(0,x))/z
 	-(3*z*H(0,x))/4
 	-(x*z*H(0,x))/4
 	-3*[1-x]^-1*H(0,x)
 	-z*[1-x]^-1*H(0,x)
 	+(3*[x-z]^-1*H(0,x))/4
 	-(x*[x-z]^-1*H(0,x))/4
 	+(x*[x-z]^-2*H(0,x))/4
 	-(x^2*[x-z]^-2*H(0,x))/4
 	+x^2*((-1)*[1-x-z])^-2*H(0,x)
 	-(5*H(0,z))/2
 	+H(0,z)/z
 	-(2*x*H(0,z))/z
 	+2*[1-x]^-1*H(0,z)
 	+(z*[1-x]^-1*H(0,z))/2
 	-(3*[x-z]^-1*H(0,z))/4
 	+(x*[x-z]^-1*H(0,z))/4
 	-(x*[x-z]^-2*H(0,z))/4
 	+(x^2*[x-z]^-2*H(0,z))/4
 	-4*H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,z))/z
 	+(2*x*H(0,x)*H(0,z))/z
 	+12*[1-x]^-1*H(0,x)*H(0,z)
 	-(7*[1-x]^-1*H(0,x)*H(0,z))/z
 	-6*z*[1-x]^-1*H(0,x)*H(0,z)
 	+(3*H(1,x))/2
 	+(x*H(1,x))/2
 	-H(1,x)/(2*z)
 	+(5*x*H(1,x))/(2*z)
 	-(3*z*H(1,x))/4
 	-(x*z*H(1,x))/4
 	-[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	-2*H(0,z)*H(1,x)
 	+(H(0,z)*H(1,x))/z
 	+(x*H(0,z)*H(1,x))/z
 	+6*[1-x]^-1*H(0,z)*H(1,x)
 	-(4*[1-x]^-1*H(0,z)*H(1,x))/z
 	-3*z*[1-x]^-1*H(0,z)*H(1,x)
 	-H(1,z)/(2*z)
 	+(5*x*H(1,z))/(2*z)
 	-2*[1-x]^-1*H(1,z)
 	-z*[1-x]^-1*H(1,z)
 	+x^2*((-1)*[1-x-z])^-2*H(1,z)
 	+2*H(0,x)*H(1,z)
 	-(H(0,x)*H(1,z))/z
 	-(x*H(0,x)*H(1,z))/z
 	-12*[1-x]^-1*H(0,x)*H(1,z)
 	+(7*[1-x]^-1*H(0,x)*H(1,z))/z
 	+6*z*[1-x]^-1*H(0,x)*H(1,z)
 	+H(1,x)*H(1,z)
 	-(H(1,x)*H(1,z))/(2*z)
 	-(x*H(1,x)*H(1,z))/(2*z)
 	-8*[1-x]^-1*H(1,x)*H(1,z)
 	+(6*[1-x]^-1*H(1,x)*H(1,z))/z
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+2*H(0,1,x)
 	-H(0,1,x)/z
 	-(x*H(0,1,x))/z
 	-10*[1-x]^-1*H(0,1,x)
 	+(7*[1-x]^-1*H(0,1,x))/z
 	+5*z*[1-x]^-1*H(0,1,x)
 	-2*H(0,1,z)
 	+H(0,1,z)/z
 	+(x*H(0,1,z))/z
 	+7*[1-x]^-1*H(0,1,z)
 	-(4*[1-x]^-1*H(0,1,z))/z
 	-(7*z*[1-x]^-1*H(0,1,z))/2
 	+4*H(0,0,x)
 	-(2*H(0,0,x))/z
 	-(2*x*H(0,0,x))/z
 	-18*[1-x]^-1*H(0,0,x)
 	+(11*[1-x]^-1*H(0,0,x))/z
 	+9*z*[1-x]^-1*H(0,0,x)
 	+4*H(0,0,z)
 	-(2*H(0,0,z))/z
 	-(2*x*H(0,0,z))/z
 	-9*[1-x]^-1*H(0,0,z)
 	+(5*[1-x]^-1*H(0,0,z))/z
 	+(9*z*[1-x]^-1*H(0,0,z))/2
 	+2*H(1,0,x)
 	-H(1,0,x)/z
 	-(x*H(1,0,x))/z
 	-10*[1-x]^-1*H(1,0,x)
 	+(7*[1-x]^-1*H(1,0,x))/z
 	+5*z*[1-x]^-1*H(1,0,x)
 	-2*H(1,0,z)
 	+H(1,0,z)/z
 	+(x*H(1,0,z))/z
 	+8*[1-x]^-1*H(1,0,z)
 	-(5*[1-x]^-1*H(1,0,z))/z
 	-4*z*[1-x]^-1*H(1,0,z)
 	+H(1,1,x)
 	-H(1,1,x)/(2*z)
 	-(x*H(1,1,x))/(2*z)
 	-6*[1-x]^-1*H(1,1,x)
 	+(5*[1-x]^-1*H(1,1,x))/z
 	+3*z*[1-x]^-1*H(1,1,x)
 	+H(1,1,z)
 	-H(1,1,z)/(2*z)
 	-(x*H(1,1,z))/(2*z)
 	-12*[1-x]^-1*H(1,1,z)
 	+(8*[1-x]^-1*H(1,1,z))/z
 	+6*z*[1-x]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	2
 	+Pi2/6
 	-3/(2*z)
 	-Pi2/(12*z)
 	+x/(2*z)
 	-(Pi2*x)/(12*z)
 	+[1-x]^-1
 	-Pi2*[1-x]^-1
 	+(5*Pi2*[1-x]^-1)/(6*z)
 	-(3*z*[1-x]^-1)/2
 	+(Pi2*z*[1-x]^-1)/2
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+3*[1-x]^-1*H(0,x)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	+2*H(0,z)
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-2*[1-x]^-1*H(0,z)
 	-(z*[1-x]^-1*H(0,z))/2
 	+5*H(0,x)*H(0,z)
 	-(5*H(0,x)*H(0,z))/(2*z)
 	-(5*x*H(0,x)*H(0,z))/(2*z)
 	-13*[1-x]^-1*H(0,x)*H(0,z)
 	+(8*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(13*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+3*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-(3*z*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-H(0,x)*H(0,[x-z])
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	+(x*H(0,x)*H(0,[x-z]))/(2*z)
 	+2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	-(x*H(0,z)*H(0,[x-z]))/(2*z)
 	-2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	+2*H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/z
 	-(x*H(0,z)*H(1,x))/z
 	-6*[1-x]^-1*H(0,z)*H(1,x)
 	+(4*[1-x]^-1*H(0,z)*H(1,x))/z
 	+3*z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+H(1,z)/z
 	-(3*x*H(1,z))/z
 	+2*[1-x]^-1*H(1,z)
 	+z*[1-x]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(5*H(0,x)*H(1,z))/(2*z)
 	+(5*x*H(0,x)*H(1,z))/(2*z)
 	+16*[1-x]^-1*H(0,x)*H(1,z)
 	-(11*[1-x]^-1*H(0,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/(2*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+3*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-(3*z*[1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	-3*H(1,x)*H(1,z)
 	+(3*H(1,x)*H(1,z))/(2*z)
 	+(3*x*H(1,x)*H(1,z))/(2*z)
 	+11*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-(11*z*[1-x]^-1*H(1,x)*H(1,z))/2
 	-4*H(0,1,x)
 	+(2*H(0,1,x))/z
 	+(2*x*H(0,1,x))/z
 	+14*[1-x]^-1*H(0,1,x)
 	-(10*[1-x]^-1*H(0,1,x))/z
 	-7*z*[1-x]^-1*H(0,1,x)
 	+4*H(0,1,z)
 	-(2*H(0,1,z))/z
 	-(2*x*H(0,1,z))/z
 	-9*[1-x]^-1*H(0,1,z)
 	+(5*[1-x]^-1*H(0,1,z))/z
 	+(9*z*[1-x]^-1*H(0,1,z))/2
 	-H(0,1,z*[1-x]^-1)
 	+H(0,1,z*[1-x]^-1)/(2*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-(z*[1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	-(x*H(0,1,[1-x]*[1-z]^-1))/(2*z)
 	-2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/z
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-6*H(0,0,x)
 	+(3*H(0,0,x))/z
 	+(3*x*H(0,0,x))/z
 	+19*[1-x]^-1*H(0,0,x)
 	-(13*[1-x]^-1*H(0,0,x))/z
 	-(19*z*[1-x]^-1*H(0,0,x))/2
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+(2*x*H(0,0,z))/z
 	+9*[1-x]^-1*H(0,0,z)
 	-(5*[1-x]^-1*H(0,0,z))/z
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	-4*H(1,0,x)
 	+(2*H(1,0,x))/z
 	+(2*x*H(1,0,x))/z
 	+14*[1-x]^-1*H(1,0,x)
 	-(10*[1-x]^-1*H(1,0,x))/z
 	-7*z*[1-x]^-1*H(1,0,x)
 	+4*H(1,0,z)
 	-(2*H(1,0,z))/z
 	-(2*x*H(1,0,z))/z
 	-10*[1-x]^-1*H(1,0,z)
 	+(6*[1-x]^-1*H(1,0,z))/z
 	+5*z*[1-x]^-1*H(1,0,z)
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	+(x*H(1,1,x))/(2*z)
 	+6*[1-x]^-1*H(1,1,x)
 	-(5*[1-x]^-1*H(1,1,x))/z
 	-3*z*[1-x]^-1*H(1,1,x)
 	-3*H(1,1,z)
 	+(3*H(1,1,z))/(2*z)
 	+(3*x*H(1,1,z))/(2*z)
 	+11*[1-x]^-1*H(1,1,z)
 	-(8*[1-x]^-1*H(1,1,z))/z
 	-(11*z*[1-x]^-1*H(1,1,z))/2
 	)
 	+T(u2)* (
 	2
 	+Pi2/6
 	-3/(2*z)
 	-Pi2/(12*z)
 	+x/(2*z)
 	-(Pi2*x)/(12*z)
 	+[1-x]^-1
 	-Pi2*[1-x]^-1
 	+(5*Pi2*[1-x]^-1)/(6*z)
 	-(3*z*[1-x]^-1)/2
 	+(Pi2*z*[1-x]^-1)/2
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+3*[1-x]^-1*H(0,x)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	+2*H(0,z)
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-2*[1-x]^-1*H(0,z)
 	-(z*[1-x]^-1*H(0,z))/2
 	+6*H(0,x)*H(0,z)
 	-(3*H(0,x)*H(0,z))/z
 	-(3*x*H(0,x)*H(0,z))/z
 	-16*[1-x]^-1*H(0,x)*H(0,z)
 	+(10*[1-x]^-1*H(0,x)*H(0,z))/z
 	+8*z*[1-x]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[x-z])
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	+(x*H(0,x)*H(0,[x-z]))/(2*z)
 	+2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	-(x*H(0,z)*H(0,[x-z]))/(2*z)
 	-2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+3*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(3*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	+2*H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/z
 	-(x*H(0,z)*H(1,x))/z
 	-6*[1-x]^-1*H(0,z)*H(1,x)
 	+(4*[1-x]^-1*H(0,z)*H(1,x))/z
 	+3*z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+H(1,z)/z
 	-(3*x*H(1,z))/z
 	+2*[1-x]^-1*H(1,z)
 	+z*[1-x]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+(3*H(0,x)*H(1,z))/z
 	+(3*x*H(0,x)*H(1,z))/z
 	+17*[1-x]^-1*H(0,x)*H(1,z)
 	-(11*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(17*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+3*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(3*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	+(x*H(1,x)*H(1,z))/z
 	+8*[1-x]^-1*H(1,x)*H(1,z)
 	-(6*[1-x]^-1*H(1,x)*H(1,z))/z
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	-3*H(0,1,x)
 	+(3*H(0,1,x))/(2*z)
 	+(3*x*H(0,1,x))/(2*z)
 	+11*[1-x]^-1*H(0,1,x)
 	-(8*[1-x]^-1*H(0,1,x))/z
 	-(11*z*[1-x]^-1*H(0,1,x))/2
 	+5*H(0,1,z)
 	-(5*H(0,1,z))/(2*z)
 	-(5*x*H(0,1,z))/(2*z)
 	-12*[1-x]^-1*H(0,1,z)
 	+(7*[1-x]^-1*H(0,1,z))/z
 	+6*z*[1-x]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-H(0,1,[1-x]/z)/(2*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-[1-x]^-1*H(0,1,[1-x]/z)
 	+(z*[1-x]^-1*H(0,1,[1-x]/z))/2
 	-[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	-(x*H(0,1,[1-x]*[1-z]^-1))/(2*z)
 	-2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/z
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-7*H(0,0,x)
 	+(7*H(0,0,x))/(2*z)
 	+(7*x*H(0,0,x))/(2*z)
 	+20*[1-x]^-1*H(0,0,x)
 	-(13*[1-x]^-1*H(0,0,x))/z
 	-10*z*[1-x]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+(2*x*H(0,0,z))/z
 	+9*[1-x]^-1*H(0,0,z)
 	-(5*[1-x]^-1*H(0,0,z))/z
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	-3*H(1,0,x)
 	+(3*H(1,0,x))/(2*z)
 	+(3*x*H(1,0,x))/(2*z)
 	+11*[1-x]^-1*H(1,0,x)
 	-(8*[1-x]^-1*H(1,0,x))/z
 	-(11*z*[1-x]^-1*H(1,0,x))/2
 	+5*H(1,0,z)
 	-(5*H(1,0,z))/(2*z)
 	-(5*x*H(1,0,z))/(2*z)
 	-13*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+(13*z*[1-x]^-1*H(1,0,z))/2
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	+(x*H(1,1,x))/(2*z)
 	+6*[1-x]^-1*H(1,1,x)
 	-(5*[1-x]^-1*H(1,1,x))/z
 	-3*z*[1-x]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	+(2*x*H(1,1,z))/z
 	+12*[1-x]^-1*H(1,1,z)
 	-(8*[1-x]^-1*H(1,1,z))/z
 	-6*z*[1-x]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	2
 	+(5*Pi2)/6
 	-3/(2*z)
 	-(5*Pi2)/(12*z)
 	+x/(2*z)
 	-(5*Pi2*x)/(12*z)
 	+[1-x]^-1
 	-(7*Pi2*[1-x]^-1)/3
 	+(3*Pi2*[1-x]^-1)/(2*z)
 	-(3*z*[1-x]^-1)/2
 	+(7*Pi2*z*[1-x]^-1)/6
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+3*[1-x]^-1*H(0,x)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	+2*H(0,z)
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-2*[1-x]^-1*H(0,z)
 	-(z*[1-x]^-1*H(0,z))/2
 	+6*H(0,x)*H(0,z)
 	-(3*H(0,x)*H(0,z))/z
 	-(3*x*H(0,x)*H(0,z))/z
 	-15*[1-x]^-1*H(0,x)*H(0,z)
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+3*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-(3*z*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	+H(0,z)*H(1,x)
 	-(H(0,z)*H(1,x))/(2*z)
 	-(x*H(0,z)*H(1,x))/(2*z)
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*[1-x]^-1*H(0,z)*H(1,x))/z
 	+2*z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+H(1,z)/z
 	-(3*x*H(1,z))/z
 	+2*[1-x]^-1*H(1,z)
 	+z*[1-x]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+(3*H(0,x)*H(1,z))/z
 	+(3*x*H(0,x)*H(1,z))/z
 	+18*[1-x]^-1*H(0,x)*H(1,z)
 	-(12*[1-x]^-1*H(0,x)*H(1,z))/z
 	-9*z*[1-x]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/(2*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+3*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-(3*z*[1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	-H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/(2*z)
 	+(x*H(1,x)*H(1,z))/(2*z)
 	+7*[1-x]^-1*H(1,x)*H(1,z)
 	-(6*[1-x]^-1*H(1,x)*H(1,z))/z
 	-(7*z*[1-x]^-1*H(1,x)*H(1,z))/2
 	-3*H(0,1,x)
 	+(3*H(0,1,x))/(2*z)
 	+(3*x*H(0,1,x))/(2*z)
 	+12*[1-x]^-1*H(0,1,x)
 	-(9*[1-x]^-1*H(0,1,x))/z
 	-6*z*[1-x]^-1*H(0,1,x)
 	+5*H(0,1,z)
 	-(5*H(0,1,z))/(2*z)
 	-(5*x*H(0,1,z))/(2*z)
 	-11*[1-x]^-1*H(0,1,z)
 	+(6*[1-x]^-1*H(0,1,z))/z
 	+(11*z*[1-x]^-1*H(0,1,z))/2
 	-H(0,1,z*[1-x]^-1)
 	+H(0,1,z*[1-x]^-1)/(2*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-(z*[1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,[1-x]^-1*[1-z])/(2*z)
 	+(x*H(0,1,[1-x]^-1*[1-z]))/(2*z)
 	+2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/z
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-7*H(0,0,x)
 	+(7*H(0,0,x))/(2*z)
 	+(7*x*H(0,0,x))/(2*z)
 	+21*[1-x]^-1*H(0,0,x)
 	-(14*[1-x]^-1*H(0,0,x))/z
 	-(21*z*[1-x]^-1*H(0,0,x))/2
 	-5*H(0,0,z)
 	+(5*H(0,0,z))/(2*z)
 	+(5*x*H(0,0,z))/(2*z)
 	+11*[1-x]^-1*H(0,0,z)
 	-(6*[1-x]^-1*H(0,0,z))/z
 	-(11*z*[1-x]^-1*H(0,0,z))/2
 	-3*H(1,0,x)
 	+(3*H(1,0,x))/(2*z)
 	+(3*x*H(1,0,x))/(2*z)
 	+12*[1-x]^-1*H(1,0,x)
 	-(9*[1-x]^-1*H(1,0,x))/z
 	-6*z*[1-x]^-1*H(1,0,x)
 	+5*H(1,0,z)
 	-(5*H(1,0,z))/(2*z)
 	-(5*x*H(1,0,z))/(2*z)
 	-12*[1-x]^-1*H(1,0,z)
 	+(7*[1-x]^-1*H(1,0,z))/z
 	+6*z*[1-x]^-1*H(1,0,z)
 	-3*H(1,1,x)
 	+(3*H(1,1,x))/(2*z)
 	+(3*x*H(1,1,x))/(2*z)
 	+10*[1-x]^-1*H(1,1,x)
 	-(7*[1-x]^-1*H(1,1,x))/z
 	-5*z*[1-x]^-1*H(1,1,x)
 	-5*H(1,1,z)
 	+(5*H(1,1,z))/(2*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+15*[1-x]^-1*H(1,1,z)
 	-(10*[1-x]^-1*H(1,1,z))/z
 	-(15*z*[1-x]^-1*H(1,1,z))/2
 	)
 	+T(u4)* (
 	2
 	+Pi2/6
 	-3/(2*z)
 	-Pi2/(12*z)
 	+x/(2*z)
 	-(Pi2*x)/(12*z)
 	+[1-x]^-1
 	-Pi2*[1-x]^-1
 	+(5*Pi2*[1-x]^-1)/(6*z)
 	-(3*z*[1-x]^-1)/2
 	+(Pi2*z*[1-x]^-1)/2
 	-3*H(0,x)
 	+(3*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+3*[1-x]^-1*H(0,x)
 	+(3*z*[1-x]^-1*H(0,x))/2
 	+2*H(0,z)
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-2*[1-x]^-1*H(0,z)
 	-(z*[1-x]^-1*H(0,z))/2
 	+5*H(0,x)*H(0,z)
 	-(5*H(0,x)*H(0,z))/(2*z)
 	-(5*x*H(0,x)*H(0,z))/(2*z)
 	-14*[1-x]^-1*H(0,x)*H(0,z)
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/z
 	+7*z*[1-x]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	-2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+3*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(3*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	+3*H(0,z)*H(1,x)
 	-(3*H(0,z)*H(1,x))/(2*z)
 	-(3*x*H(0,z)*H(1,x))/(2*z)
 	-8*[1-x]^-1*H(0,z)*H(1,x)
 	+(5*[1-x]^-1*H(0,z)*H(1,x))/z
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+H(1,z)/z
 	-(3*x*H(1,z))/z
 	+2*[1-x]^-1*H(1,z)
 	+z*[1-x]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(5*H(0,x)*H(1,z))/(2*z)
 	+(5*x*H(0,x)*H(1,z))/(2*z)
 	+15*[1-x]^-1*H(0,x)*H(1,z)
 	-(10*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+3*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(3*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-2*H(1,x)*H(1,z)
 	+(H(1,x)*H(1,z))/z
 	+(x*H(1,x)*H(1,z))/z
 	+8*[1-x]^-1*H(1,x)*H(1,z)
 	-(6*[1-x]^-1*H(1,x)*H(1,z))/z
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	-4*H(0,1,x)
 	+(2*H(0,1,x))/z
 	+(2*x*H(0,1,x))/z
 	+13*[1-x]^-1*H(0,1,x)
 	-(9*[1-x]^-1*H(0,1,x))/z
 	-(13*z*[1-x]^-1*H(0,1,x))/2
 	+4*H(0,1,z)
 	-(2*H(0,1,z))/z
 	-(2*x*H(0,1,z))/z
 	-10*[1-x]^-1*H(0,1,z)
 	+(6*[1-x]^-1*H(0,1,z))/z
 	+5*z*[1-x]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-H(0,1,[1-x]/z)/(2*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-[1-x]^-1*H(0,1,[1-x]/z)
 	+(z*[1-x]^-1*H(0,1,[1-x]/z))/2
 	-[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,[1-x]^-1*[1-z])/(2*z)
 	+(x*H(0,1,[1-x]^-1*[1-z]))/(2*z)
 	+2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/z
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-6*H(0,0,x)
 	+(3*H(0,0,x))/z
 	+(3*x*H(0,0,x))/z
 	+18*[1-x]^-1*H(0,0,x)
 	-(12*[1-x]^-1*H(0,0,x))/z
 	-9*z*[1-x]^-1*H(0,0,x)
 	-3*H(0,0,z)
 	+(3*H(0,0,z))/(2*z)
 	+(3*x*H(0,0,z))/(2*z)
 	+7*[1-x]^-1*H(0,0,z)
 	-(4*[1-x]^-1*H(0,0,z))/z
 	-(7*z*[1-x]^-1*H(0,0,z))/2
 	-4*H(1,0,x)
 	+(2*H(1,0,x))/z
 	+(2*x*H(1,0,x))/z
 	+13*[1-x]^-1*H(1,0,x)
 	-(9*[1-x]^-1*H(1,0,x))/z
 	-(13*z*[1-x]^-1*H(1,0,x))/2
 	+4*H(1,0,z)
 	-(2*H(1,0,z))/z
 	-(2*x*H(1,0,z))/z
 	-11*[1-x]^-1*H(1,0,z)
 	+(7*[1-x]^-1*H(1,0,z))/z
 	+(11*z*[1-x]^-1*H(1,0,z))/2
 	-H(1,1,x)
 	+H(1,1,x)/(2*z)
 	+(x*H(1,1,x))/(2*z)
 	+6*[1-x]^-1*H(1,1,x)
 	-(5*[1-x]^-1*H(1,1,x))/z
 	-3*z*[1-x]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	+(2*x*H(1,1,z))/z
 	+12*[1-x]^-1*H(1,1,z)
 	-(8*[1-x]^-1*H(1,1,z))/z
 	-6*z*[1-x]^-1*H(1,1,z)
 	);
id, qA31tq =
 	+D([1-x])*e^(-2)* (
 	H(0,z)/4
 	+(z*H(0,z))/4
 	-([1-z]^-1*H(0,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	1/8
 	-Pi2/24
 	-(Pi2*z)/24
 	+(Pi2*[1-z]^-1)/12
 	+H(0,z)/4
 	-(z*H(0,z))/4
 	+H(0,1,z)/4
 	+(z*H(0,1,z))/4
 	-([1-z]^-1*H(0,1,z))/2
 	-(3*H(0,0,z))/4
 	-(3*z*H(0,0,z))/4
 	+(3*[1-z]^-1*H(0,0,z))/2
 	)
 	+D([1-x])*1* (
 	1/8
 	-Pi2/24
 	+z/8
 	+(Pi2*z)/24
 	-H(0,z)/8
 	-(Pi2*H(0,z))/12
 	-(Pi2*z*H(0,z))/12
 	+(Pi2*[1-z]^-1*H(0,z))/6
 	+H(1,z)/8
 	+H(0,1,z)/4
 	-(z*H(0,1,z))/4
 	-(3*H(0,0,1,z))/4
 	-(3*z*H(0,0,1,z))/4
 	+(3*[1-z]^-1*H(0,0,1,z))/2
 	-(3*H(0,0,z))/4
 	+(3*z*H(0,0,z))/4
 	-H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/4
 	+([1-z]^-1*H(0,1,0,z))/2
 	+H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/4
 	-([1-z]^-1*H(0,1,1,z))/2
 	+(7*H(0,0,0,z))/4
 	+(7*z*H(0,0,0,z))/4
 	-(7*[1-z]^-1*H(0,0,0,z))/2
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-H(0,z)/2
 	-(z*H(0,z))/2
 	+[1-z]^-1*H(0,z)
 	)
 	+D0([1-x])*1* (
 	
 	-1/4
 	+Pi2/12
 	+(Pi2*z)/12
 	-(Pi2*[1-z]^-1)/6
 	-H(0,z)/2
 	+(z*H(0,z))/2
 	-H(0,1,z)/2
 	-(z*H(0,1,z))/2
 	+[1-z]^-1*H(0,1,z)
 	+(3*H(0,0,z))/2
 	+(3*z*H(0,0,z))/2
 	-3*[1-z]^-1*H(0,0,z)
 	)
 	+D1([1-x])*1* (
 	H(0,z)
 	+z*H(0,z)
 	-2*[1-z]^-1*H(0,z)
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-H(0,x)/4
 	-(x*H(0,x))/4
 	+([1-x]^-1*H(0,x))/2
 	)
 	+D([1-z])*e^(-1)* (
 	Pi2/24
 	-x/8
 	+(Pi2*x)/24
 	-(Pi2*[1-x]^-1)/12
 	-H(0,x)/4
 	+(x*H(0,x))/4
 	-H(0,1,x)/4
 	-(x*H(0,1,x))/4
 	+([1-x]^-1*H(0,1,x))/2
 	-H(0,0,x)
 	-x*H(0,0,x)
 	+2*[1-x]^-1*H(0,0,x)
 	)
 	+D([1-z])*1* (
 	
 	-1/8
 	+Pi2/24
 	-x/8
 	-(Pi2*x)/24
 	+(Pi2*H(0,x))/8
 	-(x*H(0,x))/4
 	+(Pi2*x*H(0,x))/8
 	-(Pi2*[1-x]^-1*H(0,x))/4
 	-(x*H(1,x))/8
 	-H(0,1,x)/4
 	+(x*H(0,1,x))/4
 	-H(0,0,1,x)
 	-x*H(0,0,1,x)
 	+2*[1-x]^-1*H(0,0,1,x)
 	-H(0,0,x)
 	+x*H(0,0,x)
 	-H(0,1,0,x)/2
 	-(x*H(0,1,0,x))/2
 	+[1-x]^-1*H(0,1,0,x)
 	-H(0,1,1,x)/4
 	-(x*H(0,1,1,x))/4
 	+([1-x]^-1*H(0,1,1,x))/2
 	-3*H(0,0,0,x)
 	-3*x*H(0,0,0,x)
 	+6*[1-x]^-1*H(0,0,0,x)
 	+Zeta3/4
 	+(x*Zeta3)/4
 	-([1-x]^-1*Zeta3)/2
 	)
 	+D0([1-z])*e^(-1)* (
 	H(0,x)/2
 	+(x*H(0,x))/2
 	-[1-x]^-1*H(0,x)
 	)
 	+D0([1-z])*1* (
 	
 	-Pi2/12
 	+x/4
 	-(Pi2*x)/12
 	+(Pi2*[1-x]^-1)/6
 	+H(0,x)/2
 	-(x*H(0,x))/2
 	+H(0,1,x)/2
 	+(x*H(0,1,x))/2
 	-[1-x]^-1*H(0,1,x)
 	+2*H(0,0,x)
 	+2*x*H(0,0,x)
 	-4*[1-x]^-1*H(0,0,x)
 	)
 	+D1([1-z])*1* (
 	
 	-H(0,x)
 	-x*H(0,x)
 	+2*[1-x]^-1*H(0,x)
 	)
 	+e^(-1)* (
 	
 	-H(0,x)
 	+([1-x]^-1*H(0,x))/2
 	+(z*[1-x]^-1*H(0,x))/2
 	+H(0,z)
 	-([1-z]^-1*H(0,z))/2
 	-(x*[1-z]^-1*H(0,z))/2
 	)
 	+1* (
 	
 	-3/2
 	-Pi2/6
 	-z/4
 	+[1-x]^-1/2
 	+(5*Pi2*[1-x]^-1)/12
 	-(3*z*[1-x]^-1)/2
 	+(5*Pi2*z*[1-x]^-1)/12
 	+(3*[1-z]^-1)/2
 	+(Pi2*[1-z]^-1)/6
 	-(x*[1-z]^-1)/2
 	+(Pi2*x*[1-z]^-1)/6
 	-(5*Pi2*[1-x]^-1*[1-z]^-1)/6
 	-x*[x-z]^-1
 	-((-1)*[1-x-z])^-1/4
 	+(x*((-1)*[1-x-z])^-1)/4
 	+(5*H(0,x))/4
 	+(x*H(0,x))/4
 	+(3*z*H(0,x))/4
 	+(x*z*H(0,x))/4
 	-4*[1-x]^-1*H(0,x)
 	+z*[1-x]^-1*H(0,x)
 	-(3*[1-z]^-1*H(0,x))/2
 	+(9*x*[1-z]^-1*H(0,x))/2
 	+x^2*[x-z]^-2*H(0,x)
 	+(3*((-1)*[1-x-z])^-1*H(0,x))/4
 	-(x*((-1)*[1-x-z])^-1*H(0,x))/4
 	+(x*((-1)*[1-x-z])^-2*H(0,x))/4
 	-(x^2*((-1)*[1-x-z])^-2*H(0,x))/4
 	+3*[1-x]^-1*H(0,z)
 	-z*[1-x]^-1*H(0,z)
 	+([1-z]^-1*H(0,z))/2
 	-(5*x*[1-z]^-1*H(0,z))/2
 	-x^2*[x-z]^-2*H(0,z)
 	-2*H(0,x)*H(0,z)
 	+6*[1-x]^-1*H(0,x)*H(0,z)
 	+6*z*[1-x]^-1*H(0,x)*H(0,z)
 	+[1-z]^-1*H(0,x)*H(0,z)
 	+x*[1-z]^-1*H(0,x)*H(0,z)
 	-7*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(3*H(1,x))/4
 	+(x*H(1,x))/4
 	+(3*z*H(1,x))/4
 	+(x*z*H(1,x))/4
 	-2*[1-x]^-1*H(1,x)
 	+z*[1-x]^-1*H(1,x)
 	-([1-z]^-1*H(1,x))/2
 	+(5*x*[1-z]^-1*H(1,x))/2
 	-H(0,z)*H(1,x)
 	+4*[1-x]^-1*H(0,z)*H(1,x)
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	+([1-z]^-1*H(0,z)*H(1,x))/2
 	+(x*[1-z]^-1*H(0,z)*H(1,x))/2
 	-6*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+(5*H(1,z))/2
 	-(5*[1-x]^-1*H(1,z))/2
 	+(z*[1-x]^-1*H(1,z))/2
 	-[1-z]^-1*H(1,z)
 	+2*x*[1-z]^-1*H(1,z)
 	+(3*((-1)*[1-x-z])^-1*H(1,z))/4
 	-(x*((-1)*[1-x-z])^-1*H(1,z))/4
 	+(x*((-1)*[1-x-z])^-2*H(1,z))/4
 	-(x^2*((-1)*[1-x-z])^-2*H(1,z))/4
 	+4*H(0,x)*H(1,z)
 	-6*[1-x]^-1*H(0,x)*H(1,z)
 	-6*z*[1-x]^-1*H(0,x)*H(1,z)
 	-3*[1-z]^-1*H(0,x)*H(1,z)
 	-3*x*[1-z]^-1*H(0,x)*H(1,z)
 	+9*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+2*H(1,x)*H(1,z)
 	-3*[1-x]^-1*H(1,x)*H(1,z)
 	-3*z*[1-x]^-1*H(1,x)*H(1,z)
 	-[1-z]^-1*H(1,x)*H(1,z)
 	-x*[1-z]^-1*H(1,x)*H(1,z)
 	+4*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+2*H(0,1,x)
 	-5*[1-x]^-1*H(0,1,x)
 	-5*z*[1-x]^-1*H(0,1,x)
 	-(3*[1-z]^-1*H(0,1,x))/2
 	-(3*x*[1-z]^-1*H(0,1,x))/2
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-2*H(0,1,z)
 	+4*[1-x]^-1*H(0,1,z)
 	+4*z*[1-x]^-1*H(0,1,z)
 	+[1-z]^-1*H(0,1,z)
 	+x*[1-z]^-1*H(0,1,z)
 	-5*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+4*H(0,0,x)
 	-9*[1-x]^-1*H(0,0,x)
 	-9*z*[1-x]^-1*H(0,0,x)
 	-4*[1-z]^-1*H(0,0,x)
 	-4*x*[1-z]^-1*H(0,0,x)
 	+15*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+H(0,0,z)
 	-6*[1-x]^-1*H(0,0,z)
 	-6*z*[1-x]^-1*H(0,0,z)
 	-([1-z]^-1*H(0,0,z))/2
 	-(x*[1-z]^-1*H(0,0,z))/2
 	+8*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+2*H(1,0,x)
 	-5*[1-x]^-1*H(1,0,x)
 	-5*z*[1-x]^-1*H(1,0,x)
 	-[1-z]^-1*H(1,0,x)
 	-x*[1-z]^-1*H(1,0,x)
 	+7*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-2*H(1,0,z)
 	+(7*[1-x]^-1*H(1,0,z))/2
 	+(7*z*[1-x]^-1*H(1,0,z))/2
 	+[1-z]^-1*H(1,0,z)
 	+x*[1-z]^-1*H(1,0,z)
 	-4*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)
 	-3*[1-x]^-1*H(1,1,x)
 	-3*z*[1-x]^-1*H(1,1,x)
 	-([1-z]^-1*H(1,1,x))/2
 	-(x*[1-z]^-1*H(1,1,x))/2
 	+5*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+4*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/2
 	-(9*z*[1-x]^-1*H(1,1,z))/2
 	-2*[1-z]^-1*H(1,1,z)
 	-2*x*[1-z]^-1*H(1,1,z)
 	+5*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	2
 	+Pi2/6
 	-[1-x]^-1/2
 	-(5*Pi2*[1-x]^-1)/12
 	+(3*z*[1-x]^-1)/2
 	-(5*Pi2*z*[1-x]^-1)/12
 	-(3*[1-z]^-1)/2
 	-(Pi2*[1-z]^-1)/12
 	+(x*[1-z]^-1)/2
 	-(Pi2*x*[1-z]^-1)/12
 	+(2*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-3*H(0,x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+2*H(0,z)
 	-3*[1-x]^-1*H(0,z)
 	+z*[1-x]^-1*H(0,z)
 	-[1-z]^-1*H(0,z)
 	+3*x*[1-z]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-(15*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(5*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(5*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+10*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[1-x-z])
 	+[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-H(0,x)*H(0,[x-z])
 	+(3*[1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+(3*z*[1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(3*[1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-(3*z*[1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-H(1,x)
 	+2*[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+([1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	+2*H(0,z)*H(1,x)
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-[1-z]^-1*H(0,z)*H(1,x)
 	-x*[1-z]^-1*H(0,z)*H(1,x)
 	+6*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(z*[1-x]^-1*H(1,z))/2
 	+[1-z]^-1*H(1,z)
 	-2*x*[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+7*[1-x]^-1*H(0,x)*H(1,z)
 	+7*z*[1-x]^-1*H(0,x)*H(1,z)
 	+(5*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(5*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	+(x*[1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-3*H(1,x)*H(1,z)
 	+4*[1-x]^-1*H(1,x)*H(1,z)
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+(3*[1-z]^-1*H(1,x)*H(1,z))/2
 	+(3*x*[1-z]^-1*H(1,x)*H(1,z))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-4*H(0,1,x)
 	+(13*[1-x]^-1*H(0,1,x))/2
 	+(13*z*[1-x]^-1*H(0,1,x))/2
 	+2*[1-z]^-1*H(0,1,x)
 	+2*x*[1-z]^-1*H(0,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+4*H(0,1,z)
 	-(11*[1-x]^-1*H(0,1,z))/2
 	-(11*z*[1-x]^-1*H(0,1,z))/2
 	-2*[1-z]^-1*H(0,1,z)
 	-2*x*[1-z]^-1*H(0,1,z)
 	+7*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)
 	+[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	+(x*[1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+H(0,1,[1-x]*[1-z]^-1)
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-(z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-6*H(0,0,x)
 	+9*[1-x]^-1*H(0,0,x)
 	+9*z*[1-x]^-1*H(0,0,x)
 	+3*[1-z]^-1*H(0,0,x)
 	+3*x*[1-z]^-1*H(0,0,x)
 	-12*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+6*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	+2*[1-z]^-1*H(0,0,z)
 	+2*x*[1-z]^-1*H(0,0,z)
 	-8*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,x)
 	+(13*[1-x]^-1*H(1,0,x))/2
 	+(13*z*[1-x]^-1*H(1,0,x))/2
 	+2*[1-z]^-1*H(1,0,x)
 	+2*x*[1-z]^-1*H(1,0,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+4*H(1,0,z)
 	-5*[1-x]^-1*H(1,0,z)
 	-5*z*[1-x]^-1*H(1,0,z)
 	-2*[1-z]^-1*H(1,0,z)
 	-2*x*[1-z]^-1*H(1,0,z)
 	+6*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+3*[1-x]^-1*H(1,1,x)
 	+3*z*[1-x]^-1*H(1,1,x)
 	+([1-z]^-1*H(1,1,x))/2
 	+(x*[1-z]^-1*H(1,1,x))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-3*H(1,1,z)
 	+(7*[1-x]^-1*H(1,1,z))/2
 	+(7*z*[1-x]^-1*H(1,1,z))/2
 	+(3*[1-z]^-1*H(1,1,z))/2
 	+(3*x*[1-z]^-1*H(1,1,z))/2
 	-4*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	2
 	+Pi2/6
 	-[1-x]^-1/2
 	-(5*Pi2*[1-x]^-1)/12
 	+(3*z*[1-x]^-1)/2
 	-(5*Pi2*z*[1-x]^-1)/12
 	-(3*[1-z]^-1)/2
 	-(Pi2*[1-z]^-1)/12
 	+(x*[1-z]^-1)/2
 	-(Pi2*x*[1-z]^-1)/12
 	+(2*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-3*H(0,x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+2*H(0,z)
 	-3*[1-x]^-1*H(0,z)
 	+z*[1-x]^-1*H(0,z)
 	-[1-z]^-1*H(0,z)
 	+3*x*[1-z]^-1*H(0,z)
 	+6*H(0,x)*H(0,z)
 	-(17*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(17*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-3*[1-z]^-1*H(0,x)*H(0,z)
 	-3*x*[1-z]^-1*H(0,x)*H(0,z)
 	+11*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[x-z])
 	+(3*[1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+(3*z*[1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+H(0,z)*H(0,[x-z])
 	-(3*[1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-(3*z*[1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-H(1,x)
 	+2*[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+([1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	+2*H(0,z)*H(1,x)
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-[1-z]^-1*H(0,z)*H(1,x)
 	-x*[1-z]^-1*H(0,z)*H(1,x)
 	+6*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(z*[1-x]^-1*H(1,z))/2
 	+[1-z]^-1*H(1,z)
 	-2*x*[1-z]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+8*[1-x]^-1*H(0,x)*H(1,z)
 	+8*z*[1-x]^-1*H(0,x)*H(1,z)
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	+3*x*[1-z]^-1*H(0,x)*H(1,z)
 	-10*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*H(1,x)*H(1,z)
 	+3*[1-x]^-1*H(1,x)*H(1,z)
 	+3*z*[1-x]^-1*H(1,x)*H(1,z)
 	+[1-z]^-1*H(1,x)*H(1,z)
 	+x*[1-z]^-1*H(1,x)*H(1,z)
 	-4*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-3*H(0,1,x)
 	+(11*[1-x]^-1*H(0,1,x))/2
 	+(11*z*[1-x]^-1*H(0,1,x))/2
 	+(3*[1-z]^-1*H(0,1,x))/2
 	+(3*x*[1-z]^-1*H(0,1,x))/2
 	-8*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+5*H(0,1,z)
 	-(13*[1-x]^-1*H(0,1,z))/2
 	-(13*z*[1-x]^-1*H(0,1,z))/2
 	-(5*[1-z]^-1*H(0,1,z))/2
 	-(5*x*[1-z]^-1*H(0,1,z))/2
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-[1-x]^-1*H(0,1,[1-x]/z)
 	-z*[1-x]^-1*H(0,1,[1-x]/z)
 	-([1-z]^-1*H(0,1,[1-x]/z))/2
 	-(x*[1-z]^-1*H(0,1,[1-x]/z))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,[1-x]/z)
 	+H(0,1,[1-x]*[1-z]^-1)
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-(z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-7*H(0,0,x)
 	+10*[1-x]^-1*H(0,0,x)
 	+10*z*[1-x]^-1*H(0,0,x)
 	+(7*[1-z]^-1*H(0,0,x))/2
 	+(7*x*[1-z]^-1*H(0,0,x))/2
 	-13*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-4*H(0,0,z)
 	+6*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	+2*[1-z]^-1*H(0,0,z)
 	+2*x*[1-z]^-1*H(0,0,z)
 	-8*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-3*H(1,0,x)
 	+(11*[1-x]^-1*H(1,0,x))/2
 	+(11*z*[1-x]^-1*H(1,0,x))/2
 	+(3*[1-z]^-1*H(1,0,x))/2
 	+(3*x*[1-z]^-1*H(1,0,x))/2
 	-8*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+5*H(1,0,z)
 	-6*[1-x]^-1*H(1,0,z)
 	-6*z*[1-x]^-1*H(1,0,z)
 	-(5*[1-z]^-1*H(1,0,z))/2
 	-(5*x*[1-z]^-1*H(1,0,z))/2
 	+7*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+3*[1-x]^-1*H(1,1,x)
 	+3*z*[1-x]^-1*H(1,1,x)
 	+([1-z]^-1*H(1,1,x))/2
 	+(x*[1-z]^-1*H(1,1,x))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(9*[1-x]^-1*H(1,1,z))/2
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	+2*[1-z]^-1*H(1,1,z)
 	+2*x*[1-z]^-1*H(1,1,z)
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	2
 	+(5*Pi2)/6
 	-[1-x]^-1/2
 	-(13*Pi2*[1-x]^-1)/12
 	+(3*z*[1-x]^-1)/2
 	-(13*Pi2*z*[1-x]^-1)/12
 	-(3*[1-z]^-1)/2
 	-(5*Pi2*[1-z]^-1)/12
 	+(x*[1-z]^-1)/2
 	-(5*Pi2*x*[1-z]^-1)/12
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-3*H(0,x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+2*H(0,z)
 	-3*[1-x]^-1*H(0,z)
 	+z*[1-x]^-1*H(0,z)
 	-[1-z]^-1*H(0,z)
 	+3*x*[1-z]^-1*H(0,z)
 	+6*H(0,x)*H(0,z)
 	-9*[1-x]^-1*H(0,x)*H(0,z)
 	-9*z*[1-x]^-1*H(0,x)*H(0,z)
 	-3*[1-z]^-1*H(0,x)*H(0,z)
 	-3*x*[1-z]^-1*H(0,x)*H(0,z)
 	+12*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,[1-x-z])
 	+[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(3*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(3*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(3*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-(3*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-H(1,x)
 	+2*[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+([1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	+H(0,z)*H(1,x)
 	-(7*[1-x]^-1*H(0,z)*H(1,x))/2
 	-(7*z*[1-x]^-1*H(0,z)*H(1,x))/2
 	-([1-z]^-1*H(0,z)*H(1,x))/2
 	-(x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+6*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(z*[1-x]^-1*H(1,z))/2
 	+[1-z]^-1*H(1,z)
 	-2*x*[1-z]^-1*H(1,z)
 	-6*H(0,x)*H(1,z)
 	+(15*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	+3*x*[1-z]^-1*H(0,x)*H(1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,[1-x-z])*H(1,z)
 	+[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	+(x*[1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-H(1,x)*H(1,z)
 	+2*[1-x]^-1*H(1,x)*H(1,z)
 	+2*z*[1-x]^-1*H(1,x)*H(1,z)
 	+([1-z]^-1*H(1,x)*H(1,z))/2
 	+(x*[1-z]^-1*H(1,x)*H(1,z))/2
 	-3*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-3*H(0,1,x)
 	+6*[1-x]^-1*H(0,1,x)
 	+6*z*[1-x]^-1*H(0,1,x)
 	+(3*[1-z]^-1*H(0,1,x))/2
 	+(3*x*[1-z]^-1*H(0,1,x))/2
 	-9*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+5*H(0,1,z)
 	-6*[1-x]^-1*H(0,1,z)
 	-6*z*[1-x]^-1*H(0,1,z)
 	-(5*[1-z]^-1*H(0,1,z))/2
 	-(5*x*[1-z]^-1*H(0,1,z))/2
 	+7*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)
 	+[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	+(x*[1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,[1-x]^-1*[1-z])
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+(z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-7*H(0,0,x)
 	+(21*[1-x]^-1*H(0,0,x))/2
 	+(21*z*[1-x]^-1*H(0,0,x))/2
 	+(7*[1-z]^-1*H(0,0,x))/2
 	+(7*x*[1-z]^-1*H(0,0,x))/2
 	-14*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-5*H(0,0,z)
 	+(15*[1-x]^-1*H(0,0,z))/2
 	+(15*z*[1-x]^-1*H(0,0,z))/2
 	+(5*[1-z]^-1*H(0,0,z))/2
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	-10*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-3*H(1,0,x)
 	+6*[1-x]^-1*H(1,0,x)
 	+6*z*[1-x]^-1*H(1,0,x)
 	+(3*[1-z]^-1*H(1,0,x))/2
 	+(3*x*[1-z]^-1*H(1,0,x))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+5*H(1,0,z)
 	-(11*[1-x]^-1*H(1,0,z))/2
 	-(11*z*[1-x]^-1*H(1,0,z))/2
 	-(5*[1-z]^-1*H(1,0,z))/2
 	-(5*x*[1-z]^-1*H(1,0,z))/2
 	+6*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-3*H(1,1,x)
 	+5*[1-x]^-1*H(1,1,x)
 	+5*z*[1-x]^-1*H(1,1,x)
 	+(3*[1-z]^-1*H(1,1,x))/2
 	+(3*x*[1-z]^-1*H(1,1,x))/2
 	-7*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-5*H(1,1,z)
 	+(11*[1-x]^-1*H(1,1,z))/2
 	+(11*z*[1-x]^-1*H(1,1,z))/2
 	+(5*[1-z]^-1*H(1,1,z))/2
 	+(5*x*[1-z]^-1*H(1,1,z))/2
 	-6*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	2
 	+Pi2/6
 	-[1-x]^-1/2
 	-(5*Pi2*[1-x]^-1)/12
 	+(3*z*[1-x]^-1)/2
 	-(5*Pi2*z*[1-x]^-1)/12
 	-(3*[1-z]^-1)/2
 	-(Pi2*[1-z]^-1)/12
 	+(x*[1-z]^-1)/2
 	-(Pi2*x*[1-z]^-1)/12
 	+(2*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-3*H(0,x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(3*z*[1-x]^-1*H(0,x))/2
 	+(3*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+2*H(0,z)
 	-3*[1-x]^-1*H(0,z)
 	+z*[1-x]^-1*H(0,z)
 	-[1-z]^-1*H(0,z)
 	+3*x*[1-z]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-8*[1-x]^-1*H(0,x)*H(0,z)
 	-8*z*[1-x]^-1*H(0,x)*H(0,z)
 	-(5*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(5*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+11*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	-H(0,x)*H(0,((-1)*[x-z]))
 	+(3*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(3*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+H(0,z)*H(0,((-1)*[x-z]))
 	-(3*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-(3*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-H(1,x)
 	+2*[1-x]^-1*H(1,x)
 	-z*[1-x]^-1*H(1,x)
 	+([1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	+3*H(0,z)*H(1,x)
 	-(11*[1-x]^-1*H(0,z)*H(1,x))/2
 	-(11*z*[1-x]^-1*H(0,z)*H(1,x))/2
 	-(3*[1-z]^-1*H(0,z)*H(1,x))/2
 	-(3*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-2*H(1,z)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(z*[1-x]^-1*H(1,z))/2
 	+[1-z]^-1*H(1,z)
 	-2*x*[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(13*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(13*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(5*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(5*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-8*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*H(1,x)*H(1,z)
 	+3*[1-x]^-1*H(1,x)*H(1,z)
 	+3*z*[1-x]^-1*H(1,x)*H(1,z)
 	+[1-z]^-1*H(1,x)*H(1,z)
 	+x*[1-z]^-1*H(1,x)*H(1,z)
 	-4*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-4*H(0,1,x)
 	+7*[1-x]^-1*H(0,1,x)
 	+7*z*[1-x]^-1*H(0,1,x)
 	+2*[1-z]^-1*H(0,1,x)
 	+2*x*[1-z]^-1*H(0,1,x)
 	-10*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+4*H(0,1,z)
 	-5*[1-x]^-1*H(0,1,z)
 	-5*z*[1-x]^-1*H(0,1,z)
 	-2*[1-z]^-1*H(0,1,z)
 	-2*x*[1-z]^-1*H(0,1,z)
 	+6*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)
 	-[1-x]^-1*H(0,1,[1-x]/z)
 	-z*[1-x]^-1*H(0,1,[1-x]/z)
 	-([1-z]^-1*H(0,1,[1-x]/z))/2
 	-(x*[1-z]^-1*H(0,1,[1-x]/z))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,[1-x]/z)
 	-H(0,1,[1-x]^-1*[1-z])
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+(z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-6*H(0,0,x)
 	+(19*[1-x]^-1*H(0,0,x))/2
 	+(19*z*[1-x]^-1*H(0,0,x))/2
 	+3*[1-z]^-1*H(0,0,x)
 	+3*x*[1-z]^-1*H(0,0,x)
 	-13*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-3*H(0,0,z)
 	+(11*[1-x]^-1*H(0,0,z))/2
 	+(11*z*[1-x]^-1*H(0,0,z))/2
 	+(3*[1-z]^-1*H(0,0,z))/2
 	+(3*x*[1-z]^-1*H(0,0,z))/2
 	-8*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,x)
 	+7*[1-x]^-1*H(1,0,x)
 	+7*z*[1-x]^-1*H(1,0,x)
 	+2*[1-z]^-1*H(1,0,x)
 	+2*x*[1-z]^-1*H(1,0,x)
 	-10*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+4*H(1,0,z)
 	-(9*[1-x]^-1*H(1,0,z))/2
 	-(9*z*[1-x]^-1*H(1,0,z))/2
 	-2*[1-z]^-1*H(1,0,z)
 	-2*x*[1-z]^-1*H(1,0,z)
 	+5*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-H(1,1,x)
 	+3*[1-x]^-1*H(1,1,x)
 	+3*z*[1-x]^-1*H(1,1,x)
 	+([1-z]^-1*H(1,1,x))/2
 	+(x*[1-z]^-1*H(1,1,x))/2
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-4*H(1,1,z)
 	+(9*[1-x]^-1*H(1,1,z))/2
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	+2*[1-z]^-1*H(1,1,z)
 	+2*x*[1-z]^-1*H(1,1,z)
 	-5*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	);
id, gA31tq =
 	+D([1-z])*e^(-2)* (
 	
 	-H(0,x)/4
 	+(x*H(0,x))/2
 	-(x^2*H(0,x))/2
 	-H(1,x)/4
 	+(x*H(1,x))/2
 	-(x^2*H(1,x))/2
 	)
 	+D([1-z])*e^(-1)* (
 	Pi2/24
 	-x/8
 	-(Pi2*x)/12
 	+(Pi2*x^2)/12
 	+H(0,x)/4
 	+H(1,x)/4
 	-(3*H(0,1,x))/4
 	+(3*x*H(0,1,x))/2
 	-(3*x^2*H(0,1,x))/2
 	-H(0,0,x)
 	+2*x*H(0,0,x)
 	-2*x^2*H(0,0,x)
 	-H(1,0,x)
 	+2*x*H(1,0,x)
 	-2*x^2*H(1,0,x)
 	-(3*H(1,1,x))/4
 	+(3*x*H(1,1,x))/2
 	-(3*x^2*H(1,1,x))/2
 	)
 	+D([1-z])*1* (
 	1/8
 	-Pi2/24
 	-x/4
 	+(Pi2*H(0,x))/8
 	-(x*H(0,x))/4
 	-(Pi2*x*H(0,x))/4
 	+(Pi2*x^2*H(0,x))/4
 	+(Pi2*H(1,x))/8
 	-(x*H(1,x))/8
 	-(Pi2*x*H(1,x))/4
 	+(Pi2*x^2*H(1,x))/4
 	+(3*H(0,1,x))/4
 	-2*H(0,0,1,x)
 	+4*x*H(0,0,1,x)
 	-4*x^2*H(0,0,1,x)
 	+H(0,0,x)
 	+H(1,0,x)
 	+(3*H(1,1,x))/4
 	-2*H(1,0,1,x)
 	+4*x*H(1,0,1,x)
 	-4*x^2*H(1,0,1,x)
 	-(5*H(0,1,0,x))/2
 	+5*x*H(0,1,0,x)
 	-5*x^2*H(0,1,0,x)
 	-(7*H(0,1,1,x))/4
 	+(7*x*H(0,1,1,x))/2
 	-(7*x^2*H(0,1,1,x))/2
 	-3*H(0,0,0,x)
 	+6*x*H(0,0,0,x)
 	-6*x^2*H(0,0,0,x)
 	-3*H(1,0,0,x)
 	+6*x*H(1,0,0,x)
 	-6*x^2*H(1,0,0,x)
 	-(5*H(1,1,0,x))/2
 	+5*x*H(1,1,0,x)
 	-5*x^2*H(1,1,0,x)
 	-(7*H(1,1,1,x))/4
 	+(7*x*H(1,1,1,x))/2
 	-(7*x^2*H(1,1,1,x))/2
 	+Zeta3/4
 	-(x*Zeta3)/2
 	+(x^2*Zeta3)/2
 	)
 	+D0([1-z])*e^(-1)* (
 	H(0,x)/2
 	-x*H(0,x)
 	+x^2*H(0,x)
 	+H(1,x)/2
 	-x*H(1,x)
 	+x^2*H(1,x)
 	)
 	+D0([1-z])*1* (
 	
 	-Pi2/12
 	+x/4
 	+(Pi2*x)/6
 	-(Pi2*x^2)/6
 	-H(0,x)/2
 	-H(1,x)/2
 	+(3*H(0,1,x))/2
 	-3*x*H(0,1,x)
 	+3*x^2*H(0,1,x)
 	+2*H(0,0,x)
 	-4*x*H(0,0,x)
 	+4*x^2*H(0,0,x)
 	+2*H(1,0,x)
 	-4*x*H(1,0,x)
 	+4*x^2*H(1,0,x)
 	+(3*H(1,1,x))/2
 	-3*x*H(1,1,x)
 	+3*x^2*H(1,1,x)
 	)
 	+D1([1-z])*1* (
 	
 	-H(0,x)
 	+2*x*H(0,x)
 	-2*x^2*H(0,x)
 	-H(1,x)
 	+2*x*H(1,x)
 	-2*x^2*H(1,x)
 	)
 	+e^(-1)* (
 	
 	-H(0,x)
 	+H(0,x)/(2*z)
 	-(x*H(0,x))/z
 	+(x^2*H(0,x))/z
 	-H(1,x)
 	+H(1,x)/(2*z)
 	-(x*H(1,x))/z
 	+(x^2*H(1,x))/z
 	)
 	+1* (
 	1/2
 	-Pi2/6
 	-x
 	-3/(2*z)
 	+(3*Pi2)/(4*z)
 	+(5*x)/(4*z)
 	-(3*Pi2*x)/(2*z)
 	+(5*Pi2*x^2)/(6*z)
 	-(3*[1-z]^-1)/2
 	+(5*Pi2*[1-z]^-1)/6
 	+x*[1-z]^-1
 	-(5*Pi2*x*[1-z]^-1)/3
 	+Pi2*x^2*[1-z]^-1
 	+[x-z]^-1/4
 	-(x*[x-z]^-1)/4
 	+((-1)*[1-x-z])^-1/4
 	-(x*((-1)*[1-x-z])^-1)/4
 	-(9*H(0,x))/2
 	+x^2*H(0,x)
 	+H(0,x)/z
 	+(3*x*H(0,x))/z
 	+(3*[1-z]^-1*H(0,x))/2
 	+3*x*[1-z]^-1*H(0,x)
 	-(3*[x-z]^-1*H(0,x))/4
 	+x*[x-z]^-1*H(0,x)
 	-(x*[x-z]^-2*H(0,x))/4
 	+(x^2*[x-z]^-2*H(0,x))/4
 	-(3*((-1)*[1-x-z])^-1*H(0,x))/4
 	+x*((-1)*[1-x-z])^-1*H(0,x)
 	-(x*((-1)*[1-x-z])^-2*H(0,x))/4
 	+(x^2*((-1)*[1-x-z])^-2*H(0,x))/4
 	+(7*H(0,z))/4
 	-H(0,z)/z
 	-(x*H(0,z))/z
 	-([1-z]^-1*H(0,z))/2
 	-2*x*[1-z]^-1*H(0,z)
 	+(3*[x-z]^-1*H(0,z))/4
 	-x*[x-z]^-1*H(0,z)
 	+(x*[x-z]^-2*H(0,z))/4
 	-(x^2*[x-z]^-2*H(0,z))/4
 	-3*H(0,x)*H(0,z)
 	+(5*H(0,x)*H(0,z))/z
 	-(10*x*H(0,x)*H(0,z))/z
 	+(7*x^2*H(0,x)*H(0,z))/z
 	+6*[1-z]^-1*H(0,x)*H(0,z)
 	-12*x*[1-z]^-1*H(0,x)*H(0,z)
 	+7*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-3*H(1,x)
 	+x^2*H(1,x)
 	+H(1,x)/(2*z)
 	+(2*x*H(1,x))/z
 	+[1-z]^-1*H(1,x)
 	+2*x*[1-z]^-1*H(1,x)
 	-(3*H(0,z)*H(1,x))/2
 	+(3*H(0,z)*H(1,x))/z
 	-(6*x*H(0,z)*H(1,x))/z
 	+(4*x^2*H(0,z)*H(1,x))/z
 	+(7*[1-z]^-1*H(0,z)*H(1,x))/2
 	-7*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-(7*H(1,z))/4
 	+H(1,z)/(2*z)
 	+(2*x*H(1,z))/z
 	+[1-z]^-1*H(1,z)
 	+x*[1-z]^-1*H(1,z)
 	-(3*((-1)*[1-x-z])^-1*H(1,z))/4
 	+x*((-1)*[1-x-z])^-1*H(1,z)
 	-(x*((-1)*[1-x-z])^-2*H(1,z))/4
 	+(x^2*((-1)*[1-x-z])^-2*H(1,z))/4
 	+3*H(0,x)*H(1,z)
 	-(6*H(0,x)*H(1,z))/z
 	+(12*x*H(0,x)*H(1,z))/z
 	-(7*x^2*H(0,x)*H(1,z))/z
 	-6*[1-z]^-1*H(0,x)*H(1,z)
 	+12*x*[1-z]^-1*H(0,x)*H(1,z)
 	-9*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+(3*H(1,x)*H(1,z))/2
 	-(7*H(1,x)*H(1,z))/(2*z)
 	+(7*x*H(1,x)*H(1,z))/z
 	-(4*x^2*H(1,x)*H(1,z))/z
 	-4*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x*[1-z]^-1*H(1,x)*H(1,z)
 	-6*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+2*H(0,1,x)
 	-(6*H(0,1,x))/z
 	+(12*x*H(0,1,x))/z
 	-(7*x^2*H(0,1,x))/z
 	-(15*[1-z]^-1*H(0,1,x))/2
 	+15*x*[1-z]^-1*H(0,1,x)
 	-10*x^2*[1-z]^-1*H(0,1,x)
 	-2*H(0,1,z)
 	+(3*H(0,1,z))/z
 	-(6*x*H(0,1,z))/z
 	+(4*x^2*H(0,1,z))/z
 	+3*[1-z]^-1*H(0,1,z)
 	-6*x*[1-z]^-1*H(0,1,z)
 	+4*x^2*[1-z]^-1*H(0,1,z)
 	+4*H(0,0,x)
 	-(9*H(0,0,x))/z
 	+(18*x*H(0,0,x))/z
 	-(11*x^2*H(0,0,x))/z
 	-11*[1-z]^-1*H(0,0,x)
 	+22*x*[1-z]^-1*H(0,0,x)
 	-15*x^2*[1-z]^-1*H(0,0,x)
 	+(5*H(0,0,z))/2
 	-(3*H(0,0,z))/z
 	+(6*x*H(0,0,z))/z
 	-(5*x^2*H(0,0,z))/z
 	-(9*[1-z]^-1*H(0,0,z))/2
 	+9*x*[1-z]^-1*H(0,0,z)
 	-5*x^2*[1-z]^-1*H(0,0,z)
 	+2*H(1,0,x)
 	-(6*H(1,0,x))/z
 	+(12*x*H(1,0,x))/z
 	-(7*x^2*H(1,0,x))/z
 	-8*[1-z]^-1*H(1,0,x)
 	+16*x*[1-z]^-1*H(1,0,x)
 	-11*x^2*[1-z]^-1*H(1,0,x)
 	-2*H(1,0,z)
 	+(3*H(1,0,z))/z
 	-(6*x*H(1,0,z))/z
 	+(4*x^2*H(1,0,z))/z
 	+3*[1-z]^-1*H(1,0,z)
 	-6*x*[1-z]^-1*H(1,0,z)
 	+4*x^2*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)
 	-(9*H(1,1,x))/(2*z)
 	+(9*x*H(1,1,x))/z
 	-(5*x^2*H(1,1,x))/z
 	-6*[1-z]^-1*H(1,1,x)
 	+12*x*[1-z]^-1*H(1,1,x)
 	-8*x^2*[1-z]^-1*H(1,1,x)
 	+(5*H(1,1,z))/2
 	-(9*H(1,1,z))/(2*z)
 	+(9*x*H(1,1,z))/z
 	-(5*x^2*H(1,1,z))/z
 	-3*[1-z]^-1*H(1,1,z)
 	+6*x*[1-z]^-1*H(1,1,z)
 	-5*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	(7*Pi2)/12
 	+3/(2*z)
 	-(11*Pi2)/(12*z)
 	-x/z
 	+(11*Pi2*x)/(6*z)
 	-(7*Pi2*x^2)/(6*z)
 	+(3*[1-z]^-1)/2
 	-(5*Pi2*[1-z]^-1)/6
 	-x*[1-z]^-1
 	+(5*Pi2*x*[1-z]^-1)/3
 	-(7*Pi2*x^2*[1-z]^-1)/6
 	+3*H(0,x)
 	-(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/z
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*x*[1-z]^-1*H(0,x)
 	-(3*H(0,z))/2
 	+H(0,z)/z
 	+(x*H(0,z))/z
 	+([1-z]^-1*H(0,z))/2
 	+2*x*[1-z]^-1*H(0,z)
 	+4*H(0,x)*H(0,z)
 	-(11*H(0,x)*H(0,z))/(2*z)
 	+(11*x*H(0,x)*H(0,z))/z
 	-(8*x^2*H(0,x)*H(0,z))/z
 	-(13*[1-z]^-1*H(0,x)*H(0,z))/2
 	+13*x*[1-z]^-1*H(0,x)*H(0,z)
 	-8*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/2
 	+(H(0,x)*H(0,[1-x-z]))/z
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(x^2*H(0,x)*H(0,[1-x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,[x-z]))/2
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[x-z]))/z
 	+(x^2*H(0,x)*H(0,[x-z]))/z
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/2
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	+(x*H(0,z)*H(0,[x-z]))/z
 	-(x^2*H(0,z)*H(0,[x-z]))/z
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*H(1,x)
 	-H(1,x)/z
 	-(2*x*H(1,x))/z
 	-[1-z]^-1*H(1,x)
 	-2*x*[1-z]^-1*H(1,x)
 	+3*H(0,z)*H(1,x)
 	-(4*H(0,z)*H(1,x))/z
 	+(8*x*H(0,z)*H(1,x))/z
 	-(6*x^2*H(0,z)*H(1,x))/z
 	-5*[1-z]^-1*H(0,z)*H(1,x)
 	+10*x*[1-z]^-1*H(0,z)*H(1,x)
 	-6*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	-H(1,z)/(2*z)
 	-(2*x*H(1,z))/z
 	-[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-5*H(0,x)*H(1,z)
 	+(8*H(0,x)*H(1,z))/z
 	-(16*x*H(0,x)*H(1,z))/z
 	+(10*x^2*H(0,x)*H(1,z))/z
 	+7*[1-z]^-1*H(0,x)*H(1,z)
 	-14*x*[1-z]^-1*H(0,x)*H(1,z)
 	+10*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/2
 	+(H(0,[1-x-z])*H(1,z))/z
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(x^2*H(0,[1-x-z])*H(1,z))/z
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(7*H(1,x)*H(1,z))/2
 	+(6*H(1,x)*H(1,z))/z
 	-(12*x*H(1,x)*H(1,z))/z
 	+(7*x^2*H(1,x)*H(1,z))/z
 	+(9*[1-z]^-1*H(1,x)*H(1,z))/2
 	-9*x*[1-z]^-1*H(1,x)*H(1,z)
 	+7*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-(11*H(0,1,x))/2
 	+(17*H(0,1,x))/(2*z)
 	-(17*x*H(0,1,x))/z
 	+(11*x^2*H(0,1,x))/z
 	+8*[1-z]^-1*H(0,1,x)
 	-16*x*[1-z]^-1*H(0,1,x)
 	+11*x^2*[1-z]^-1*H(0,1,x)
 	+2*H(0,1,z)
 	-(5*H(0,1,z))/(2*z)
 	+(5*x*H(0,1,z))/z
 	-(4*x^2*H(0,1,z))/z
 	-(7*[1-z]^-1*H(0,1,z))/2
 	+7*x*[1-z]^-1*H(0,1,z)
 	-4*x^2*[1-z]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/2
 	-H(0,1,z*[1-x]^-1)/z
 	+(2*x*H(0,1,z*[1-x]^-1))/z
 	-(x^2*H(0,1,z*[1-x]^-1))/z
 	-([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	+x*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-x^2*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	-(x*H(0,1,[1-x]*[1-z]^-1))/z
 	+(x^2*H(0,1,[1-x]*[1-z]^-1))/z
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-2*x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/2
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+2*x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/2
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/z
 	-(2*x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-(13*H(0,0,x))/2
 	+(10*H(0,0,x))/z
 	-(20*x*H(0,0,x))/z
 	+(13*x^2*H(0,0,x))/z
 	+(19*[1-z]^-1*H(0,0,x))/2
 	-19*x*[1-z]^-1*H(0,0,x)
 	+13*x^2*[1-z]^-1*H(0,0,x)
 	-(5*H(0,0,z))/2
 	+(3*H(0,0,z))/z
 	-(6*x*H(0,0,z))/z
 	+(5*x^2*H(0,0,z))/z
 	+(9*[1-z]^-1*H(0,0,z))/2
 	-9*x*[1-z]^-1*H(0,0,z)
 	+5*x^2*[1-z]^-1*H(0,0,z)
 	-(11*H(1,0,x))/2
 	+(17*H(1,0,x))/(2*z)
 	-(17*x*H(1,0,x))/z
 	+(11*x^2*H(1,0,x))/z
 	+8*[1-z]^-1*H(1,0,x)
 	-16*x*[1-z]^-1*H(1,0,x)
 	+11*x^2*[1-z]^-1*H(1,0,x)
 	+2*H(1,0,z)
 	-(3*H(1,0,z))/z
 	+(6*x*H(1,0,z))/z
 	-(4*x^2*H(1,0,z))/z
 	-3*[1-z]^-1*H(1,0,z)
 	+6*x*[1-z]^-1*H(1,0,z)
 	-4*x^2*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+(6*H(1,1,x))/z
 	-(12*x*H(1,1,x))/z
 	+(8*x^2*H(1,1,x))/z
 	+6*[1-z]^-1*H(1,1,x)
 	-12*x*[1-z]^-1*H(1,1,x)
 	+8*x^2*[1-z]^-1*H(1,1,x)
 	-3*H(1,1,z)
 	+(11*H(1,1,z))/(2*z)
 	-(11*x*H(1,1,z))/z
 	+(6*x^2*H(1,1,z))/z
 	+(7*[1-z]^-1*H(1,1,z))/2
 	-7*x*[1-z]^-1*H(1,1,z)
 	+6*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	(7*Pi2)/12
 	+3/(2*z)
 	-(11*Pi2)/(12*z)
 	-x/z
 	+(11*Pi2*x)/(6*z)
 	-(7*Pi2*x^2)/(6*z)
 	+(3*[1-z]^-1)/2
 	-(5*Pi2*[1-z]^-1)/6
 	-x*[1-z]^-1
 	+(5*Pi2*x*[1-z]^-1)/3
 	-(7*Pi2*x^2*[1-z]^-1)/6
 	+3*H(0,x)
 	-(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/z
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*x*[1-z]^-1*H(0,x)
 	-(3*H(0,z))/2
 	+H(0,z)/z
 	+(x*H(0,z))/z
 	+([1-z]^-1*H(0,z))/2
 	+2*x*[1-z]^-1*H(0,z)
 	+(9*H(0,x)*H(0,z))/2
 	-(13*H(0,x)*H(0,z))/(2*z)
 	+(13*x*H(0,x)*H(0,z))/z
 	-(9*x^2*H(0,x)*H(0,z))/z
 	-7*[1-z]^-1*H(0,x)*H(0,z)
 	+14*x*[1-z]^-1*H(0,x)*H(0,z)
 	-9*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[x-z]))/2
 	+(H(0,x)*H(0,[x-z]))/(2*z)
 	-(x*H(0,x)*H(0,[x-z]))/z
 	+(x^2*H(0,x)*H(0,[x-z]))/z
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/2
 	-(H(0,z)*H(0,[x-z]))/(2*z)
 	+(x*H(0,z)*H(0,[x-z]))/z
 	-(x^2*H(0,z)*H(0,[x-z]))/z
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*H(1,x)
 	-H(1,x)/z
 	-(2*x*H(1,x))/z
 	-[1-z]^-1*H(1,x)
 	-2*x*[1-z]^-1*H(1,x)
 	+3*H(0,z)*H(1,x)
 	-(4*H(0,z)*H(1,x))/z
 	+(8*x*H(0,z)*H(1,x))/z
 	-(6*x^2*H(0,z)*H(1,x))/z
 	-5*[1-z]^-1*H(0,z)*H(1,x)
 	+10*x*[1-z]^-1*H(0,z)*H(1,x)
 	-6*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	-H(1,z)/(2*z)
 	-(2*x*H(1,z))/z
 	-[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-(9*H(0,x)*H(1,z))/2
 	+(7*H(0,x)*H(1,z))/z
 	-(14*x*H(0,x)*H(1,z))/z
 	+(9*x^2*H(0,x)*H(1,z))/z
 	+(13*[1-z]^-1*H(0,x)*H(1,z))/2
 	-13*x*[1-z]^-1*H(0,x)*H(1,z)
 	+9*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-3*H(1,x)*H(1,z)
 	+(5*H(1,x)*H(1,z))/z
 	-(10*x*H(1,x)*H(1,z))/z
 	+(6*x^2*H(1,x)*H(1,z))/z
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+6*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-5*H(0,1,x)
 	+(15*H(0,1,x))/(2*z)
 	-(15*x*H(0,1,x))/z
 	+(10*x^2*H(0,1,x))/z
 	+(15*[1-z]^-1*H(0,1,x))/2
 	-15*x*[1-z]^-1*H(0,1,x)
 	+10*x^2*[1-z]^-1*H(0,1,x)
 	+(5*H(0,1,z))/2
 	-(7*H(0,1,z))/(2*z)
 	+(7*x*H(0,1,z))/z
 	-(5*x^2*H(0,1,z))/z
 	-4*[1-z]^-1*H(0,1,z)
 	+8*x*[1-z]^-1*H(0,1,z)
 	-5*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/2
 	+H(0,1,[1-x]/z)/z
 	-(2*x*H(0,1,[1-x]/z))/z
 	+(x^2*H(0,1,[1-x]/z))/z
 	+([1-z]^-1*H(0,1,[1-x]/z))/2
 	-x*[1-z]^-1*H(0,1,[1-x]/z)
 	+x^2*[1-z]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/2
 	-H(0,1,([1-x]*[1-z])/(x*z))/z
 	+(2*x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/(2*z)
 	-(x*H(0,1,[1-x]*[1-z]^-1))/z
 	+(x^2*H(0,1,[1-x]*[1-z]^-1))/z
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-2*x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/2
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+2*x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-6*H(0,0,x)
 	+(9*H(0,0,x))/z
 	-(18*x*H(0,0,x))/z
 	+(12*x^2*H(0,0,x))/z
 	+9*[1-z]^-1*H(0,0,x)
 	-18*x*[1-z]^-1*H(0,0,x)
 	+12*x^2*[1-z]^-1*H(0,0,x)
 	-(5*H(0,0,z))/2
 	+(3*H(0,0,z))/z
 	-(6*x*H(0,0,z))/z
 	+(5*x^2*H(0,0,z))/z
 	+(9*[1-z]^-1*H(0,0,z))/2
 	-9*x*[1-z]^-1*H(0,0,z)
 	+5*x^2*[1-z]^-1*H(0,0,z)
 	-5*H(1,0,x)
 	+(15*H(1,0,x))/(2*z)
 	-(15*x*H(1,0,x))/z
 	+(10*x^2*H(1,0,x))/z
 	+(15*[1-z]^-1*H(1,0,x))/2
 	-15*x*[1-z]^-1*H(1,0,x)
 	+10*x^2*[1-z]^-1*H(1,0,x)
 	+(5*H(1,0,z))/2
 	-(4*H(1,0,z))/z
 	+(8*x*H(1,0,z))/z
 	-(5*x^2*H(1,0,z))/z
 	-(7*[1-z]^-1*H(1,0,z))/2
 	+7*x*[1-z]^-1*H(1,0,z)
 	-5*x^2*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+(6*H(1,1,x))/z
 	-(12*x*H(1,1,x))/z
 	+(8*x^2*H(1,1,x))/z
 	+6*[1-z]^-1*H(1,1,x)
 	-12*x*[1-z]^-1*H(1,1,x)
 	+8*x^2*[1-z]^-1*H(1,1,x)
 	-(5*H(1,1,z))/2
 	+(9*H(1,1,z))/(2*z)
 	-(9*x*H(1,1,z))/z
 	+(5*x^2*H(1,1,z))/z
 	+3*[1-z]^-1*H(1,1,z)
 	-6*x*[1-z]^-1*H(1,1,z)
 	+5*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	(7*Pi2)/12
 	+3/(2*z)
 	-(11*Pi2)/(12*z)
 	-x/z
 	+(11*Pi2*x)/(6*z)
 	-(7*Pi2*x^2)/(6*z)
 	+(3*[1-z]^-1)/2
 	-(5*Pi2*[1-z]^-1)/6
 	-x*[1-z]^-1
 	+(5*Pi2*x*[1-z]^-1)/3
 	-(7*Pi2*x^2*[1-z]^-1)/6
 	+3*H(0,x)
 	-(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/z
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*x*[1-z]^-1*H(0,x)
 	-(3*H(0,z))/2
 	+H(0,z)/z
 	+(x*H(0,z))/z
 	+([1-z]^-1*H(0,z))/2
 	+2*x*[1-z]^-1*H(0,z)
 	+(9*H(0,x)*H(0,z))/2
 	-(6*H(0,x)*H(0,z))/z
 	+(12*x*H(0,x)*H(0,z))/z
 	-(9*x^2*H(0,x)*H(0,z))/z
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-9*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/2
 	+(H(0,x)*H(0,[1-x-z]))/z
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(x^2*H(0,x)*H(0,[1-x-z]))/z
 	+([1-z]^-1*H(0,x)*H(0,[1-x-z]))/2
 	-x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,((-1)*[x-z])))/2
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/2
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*H(1,x)
 	-H(1,x)/z
 	-(2*x*H(1,x))/z
 	-[1-z]^-1*H(1,x)
 	-2*x*[1-z]^-1*H(1,x)
 	+(7*H(0,z)*H(1,x))/2
 	-(9*H(0,z)*H(1,x))/(2*z)
 	+(9*x*H(0,z)*H(1,x))/z
 	-(7*x^2*H(0,z)*H(1,x))/z
 	-6*[1-z]^-1*H(0,z)*H(1,x)
 	+12*x*[1-z]^-1*H(0,z)*H(1,x)
 	-7*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	-H(1,z)/(2*z)
 	-(2*x*H(1,z))/z
 	-[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-(9*H(0,x)*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(9*x^2*H(0,x)*H(1,z))/z
 	+6*[1-z]^-1*H(0,x)*H(1,z)
 	-12*x*[1-z]^-1*H(0,x)*H(1,z)
 	+9*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/2
 	+(H(0,[1-x-z])*H(1,z))/z
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(x^2*H(0,[1-x-z])*H(1,z))/z
 	+([1-z]^-1*H(0,[1-x-z])*H(1,z))/2
 	-x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(7*H(1,x)*H(1,z))/2
 	+(6*H(1,x)*H(1,z))/z
 	-(12*x*H(1,x)*H(1,z))/z
 	+(7*x^2*H(1,x)*H(1,z))/z
 	+(9*[1-z]^-1*H(1,x)*H(1,z))/2
 	-9*x*[1-z]^-1*H(1,x)*H(1,z)
 	+7*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-6*H(0,1,x)
 	+(9*H(0,1,x))/z
 	-(18*x*H(0,1,x))/z
 	+(12*x^2*H(0,1,x))/z
 	+9*[1-z]^-1*H(0,1,x)
 	-18*x*[1-z]^-1*H(0,1,x)
 	+12*x^2*[1-z]^-1*H(0,1,x)
 	+(3*H(0,1,z))/2
 	-(2*H(0,1,z))/z
 	+(4*x*H(0,1,z))/z
 	-(3*x^2*H(0,1,z))/z
 	-(5*[1-z]^-1*H(0,1,z))/2
 	+5*x*[1-z]^-1*H(0,1,z)
 	-3*x^2*[1-z]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/2
 	-H(0,1,z*[1-x]^-1)/z
 	+(2*x*H(0,1,z*[1-x]^-1))/z
 	-(x^2*H(0,1,z*[1-x]^-1))/z
 	-([1-z]^-1*H(0,1,z*[1-x]^-1))/2
 	+x*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	-x^2*[1-z]^-1*H(0,1,z*[1-x]^-1)
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/(2*z)
 	+(x*H(0,1,[1-x]^-1*[1-z]))/z
 	-(x^2*H(0,1,[1-x]^-1*[1-z]))/z
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+2*x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-x^2*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(2,(x*[1-x]^-1*[1-z])/z)/2
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-2*x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/2
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/z
 	-(2*x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-7*H(0,0,x)
 	+(21*H(0,0,x))/(2*z)
 	-(21*x*H(0,0,x))/z
 	+(14*x^2*H(0,0,x))/z
 	+(21*[1-z]^-1*H(0,0,x))/2
 	-21*x*[1-z]^-1*H(0,0,x)
 	+14*x^2*[1-z]^-1*H(0,0,x)
 	-3*H(0,0,z)
 	+(7*H(0,0,z))/(2*z)
 	-(7*x*H(0,0,z))/z
 	+(6*x^2*H(0,0,z))/z
 	+(11*[1-z]^-1*H(0,0,z))/2
 	-11*x*[1-z]^-1*H(0,0,z)
 	+6*x^2*[1-z]^-1*H(0,0,z)
 	-6*H(1,0,x)
 	+(9*H(1,0,x))/z
 	-(18*x*H(1,0,x))/z
 	+(12*x^2*H(1,0,x))/z
 	+9*[1-z]^-1*H(1,0,x)
 	-18*x*[1-z]^-1*H(1,0,x)
 	+12*x^2*[1-z]^-1*H(1,0,x)
 	+(3*H(1,0,z))/2
 	-(5*H(1,0,z))/(2*z)
 	+(5*x*H(1,0,z))/z
 	-(3*x^2*H(1,0,z))/z
 	-2*[1-z]^-1*H(1,0,z)
 	+4*x*[1-z]^-1*H(1,0,z)
 	-3*x^2*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+(6*H(1,1,x))/z
 	-(12*x*H(1,1,x))/z
 	+(8*x^2*H(1,1,x))/z
 	+6*[1-z]^-1*H(1,1,x)
 	-12*x*[1-z]^-1*H(1,1,x)
 	+8*x^2*[1-z]^-1*H(1,1,x)
 	-3*H(1,1,z)
 	+(11*H(1,1,z))/(2*z)
 	-(11*x*H(1,1,z))/z
 	+(6*x^2*H(1,1,z))/z
 	+(7*[1-z]^-1*H(1,1,z))/2
 	-7*x*[1-z]^-1*H(1,1,z)
 	+6*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	(7*Pi2)/12
 	+3/(2*z)
 	-(11*Pi2)/(12*z)
 	-x/z
 	+(11*Pi2*x)/(6*z)
 	-(7*Pi2*x^2)/(6*z)
 	+(3*[1-z]^-1)/2
 	-(5*Pi2*[1-z]^-1)/6
 	-x*[1-z]^-1
 	+(5*Pi2*x*[1-z]^-1)/3
 	-(7*Pi2*x^2*[1-z]^-1)/6
 	+3*H(0,x)
 	-(3*H(0,x))/(2*z)
 	-(3*x*H(0,x))/z
 	-(3*[1-z]^-1*H(0,x))/2
 	-3*x*[1-z]^-1*H(0,x)
 	-(3*H(0,z))/2
 	+H(0,z)/z
 	+(x*H(0,z))/z
 	+([1-z]^-1*H(0,z))/2
 	+2*x*[1-z]^-1*H(0,z)
 	+5*H(0,x)*H(0,z)
 	-(7*H(0,x)*H(0,z))/z
 	+(14*x*H(0,x)*H(0,z))/z
 	-(10*x^2*H(0,x)*H(0,z))/z
 	-8*[1-z]^-1*H(0,x)*H(0,z)
 	+16*x*[1-z]^-1*H(0,x)*H(0,z)
 	-10*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,((-1)*[x-z])))/2
 	+(H(0,x)*H(0,((-1)*[x-z])))/(2*z)
 	-(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/2
 	-(H(0,z)*H(0,((-1)*[x-z])))/(2*z)
 	+(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*H(1,x)
 	-H(1,x)/z
 	-(2*x*H(1,x))/z
 	-[1-z]^-1*H(1,x)
 	-2*x*[1-z]^-1*H(1,x)
 	+(7*H(0,z)*H(1,x))/2
 	-(9*H(0,z)*H(1,x))/(2*z)
 	+(9*x*H(0,z)*H(1,x))/z
 	-(7*x^2*H(0,z)*H(1,x))/z
 	-6*[1-z]^-1*H(0,z)*H(1,x)
 	+12*x*[1-z]^-1*H(0,z)*H(1,x)
 	-7*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	-H(1,z)/(2*z)
 	-(2*x*H(1,z))/z
 	-[1-z]^-1*H(1,z)
 	-x*[1-z]^-1*H(1,z)
 	-4*H(0,x)*H(1,z)
 	+(13*H(0,x)*H(1,z))/(2*z)
 	-(13*x*H(0,x)*H(1,z))/z
 	+(8*x^2*H(0,x)*H(1,z))/z
 	+(11*[1-z]^-1*H(0,x)*H(1,z))/2
 	-11*x*[1-z]^-1*H(0,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+([1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-3*H(1,x)*H(1,z)
 	+(5*H(1,x)*H(1,z))/z
 	-(10*x*H(1,x)*H(1,z))/z
 	+(6*x^2*H(1,x)*H(1,z))/z
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+6*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-(11*H(0,1,x))/2
 	+(8*H(0,1,x))/z
 	-(16*x*H(0,1,x))/z
 	+(11*x^2*H(0,1,x))/z
 	+(17*[1-z]^-1*H(0,1,x))/2
 	-17*x*[1-z]^-1*H(0,1,x)
 	+11*x^2*[1-z]^-1*H(0,1,x)
 	+2*H(0,1,z)
 	-(3*H(0,1,z))/z
 	+(6*x*H(0,1,z))/z
 	-(4*x^2*H(0,1,z))/z
 	-3*[1-z]^-1*H(0,1,z)
 	+6*x*[1-z]^-1*H(0,1,z)
 	-4*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/2
 	+H(0,1,[1-x]/z)/z
 	-(2*x*H(0,1,[1-x]/z))/z
 	+(x^2*H(0,1,[1-x]/z))/z
 	+([1-z]^-1*H(0,1,[1-x]/z))/2
 	-x*[1-z]^-1*H(0,1,[1-x]/z)
 	+x^2*[1-z]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/2
 	-H(0,1,([1-x]*[1-z])/(x*z))/z
 	+(2*x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/(2*z)
 	+(x*H(0,1,[1-x]^-1*[1-z]))/z
 	-(x^2*H(0,1,[1-x]^-1*[1-z]))/z
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+2*x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-x^2*[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(2,(x*[1-x]^-1*[1-z])/z)/2
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-2*x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-(13*H(0,0,x))/2
 	+(19*H(0,0,x))/(2*z)
 	-(19*x*H(0,0,x))/z
 	+(13*x^2*H(0,0,x))/z
 	+10*[1-z]^-1*H(0,0,x)
 	-20*x*[1-z]^-1*H(0,0,x)
 	+13*x^2*[1-z]^-1*H(0,0,x)
 	-3*H(0,0,z)
 	+(7*H(0,0,z))/(2*z)
 	-(7*x*H(0,0,z))/z
 	+(6*x^2*H(0,0,z))/z
 	+(11*[1-z]^-1*H(0,0,z))/2
 	-11*x*[1-z]^-1*H(0,0,z)
 	+6*x^2*[1-z]^-1*H(0,0,z)
 	-(11*H(1,0,x))/2
 	+(8*H(1,0,x))/z
 	-(16*x*H(1,0,x))/z
 	+(11*x^2*H(1,0,x))/z
 	+(17*[1-z]^-1*H(1,0,x))/2
 	-17*x*[1-z]^-1*H(1,0,x)
 	+11*x^2*[1-z]^-1*H(1,0,x)
 	+2*H(1,0,z)
 	-(7*H(1,0,z))/(2*z)
 	+(7*x*H(1,0,z))/z
 	-(4*x^2*H(1,0,z))/z
 	-(5*[1-z]^-1*H(1,0,z))/2
 	+5*x*[1-z]^-1*H(1,0,z)
 	-4*x^2*[1-z]^-1*H(1,0,z)
 	-4*H(1,1,x)
 	+(6*H(1,1,x))/z
 	-(12*x*H(1,1,x))/z
 	+(8*x^2*H(1,1,x))/z
 	+6*[1-z]^-1*H(1,1,x)
 	-12*x*[1-z]^-1*H(1,1,x)
 	+8*x^2*[1-z]^-1*H(1,1,x)
 	-(5*H(1,1,z))/2
 	+(9*H(1,1,z))/(2*z)
 	-(9*x*H(1,1,z))/z
 	+(5*x^2*H(1,1,z))/z
 	+3*[1-z]^-1*H(1,1,z)
 	-6*x*[1-z]^-1*H(1,1,z)
 	+5*x^2*[1-z]^-1*H(1,1,z)
 	);
id, qA31hg =
 	+D([1-x])*e^(-2)* (
 	1/3
 	-1/(3*z)
 	-z/6
 	)
 	+D([1-x])*e^(-1)* (
 	z/6
 	-H(0,z)/3
 	+H(0,z)/(3*z)
 	+(z*H(0,z))/6
 	+H(1,z)/3
 	-H(1,z)/(3*z)
 	-(z*H(1,z))/6
 	)
 	+D([1-x])*1* (
 	
 	-Pi2/36
 	+Pi2/(36*z)
 	+(Pi2*z)/72
 	-(z*H(0,z))/6
 	+(z*H(1,z))/6
 	-H(0,1,z)/3
 	+H(0,1,z)/(3*z)
 	+(z*H(0,1,z))/6
 	+H(0,0,z)/3
 	-H(0,0,z)/(3*z)
 	-(z*H(0,0,z))/6
 	-H(1,0,z)/3
 	+H(1,0,z)/(3*z)
 	+(z*H(1,0,z))/6
 	+H(1,1,z)/3
 	-H(1,1,z)/(3*z)
 	-(z*H(1,1,z))/6
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/3
 	+1/(3*z)
 	+z/6
 	)
 	+D0([1-x])*1* (
 	
 	-z/6
 	+H(0,z)/3
 	-H(0,z)/(3*z)
 	-(z*H(0,z))/6
 	-H(1,z)/3
 	+H(1,z)/(3*z)
 	+(z*H(1,z))/6
 	)
 	+D1([1-x])*1* (
 	1/3
 	-1/(3*z)
 	-z/6
 	)
 	+e^(-1)* (
 	1/3
 	-1/(6*z)
 	-x/(6*z)
 	)
 	+1* (
 	1/3
 	-1/(6*z)
 	+x/(6*z)
 	+H(0,x)/3
 	-H(0,x)/(6*z)
 	-(x*H(0,x))/(6*z)
 	-([1-x]^-1*H(0,x))/3
 	+([1-x]^-1*H(0,x))/(3*z)
 	+(z*[1-x]^-1*H(0,x))/6
 	-H(0,z)/3
 	+H(0,z)/(6*z)
 	+(x*H(0,z))/(6*z)
 	+H(1,x)/3
 	-H(1,x)/(6*z)
 	-(x*H(1,x))/(6*z)
 	+H(1,z)/3
 	-H(1,z)/(6*z)
 	-(x*H(1,z))/(6*z)
 	);
id, qA31hq =
 	+D([1-x])*D([1-z])*e^(-3)* (
 	1/3
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	0
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	
 	-Pi2/36
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Zeta3/9
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	0
 	)
 	+D([1-z])*D0([1-x])*1* (
 	Pi2/36
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	1/3
 	)
 	+D([1-z])*D2([1-x])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	0
 	)
 	+D([1-x])*D0([1-z])*1* (
 	Pi2/36
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D2([1-z])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*e^(-2)* (
 	1/6
 	+z/6
 	)
 	+D([1-x])*e^(-1)* (
 	1/6
 	-z/6
 	-H(0,z)/6
 	-(z*H(0,z))/6
 	+([1-z]^-1*H(0,z))/3
 	+H(1,z)/6
 	+(z*H(1,z))/6
 	)
 	+D([1-x])*1* (
 	
 	-Pi2/72
 	-(Pi2*z)/72
 	-H(0,z)/6
 	+(z*H(0,z))/6
 	+H(1,z)/6
 	-(z*H(1,z))/6
 	-H(0,1,z)/6
 	-(z*H(0,1,z))/6
 	+([1-z]^-1*H(0,1,z))/3
 	+H(0,0,z)/6
 	+(z*H(0,0,z))/6
 	-([1-z]^-1*H(0,0,z))/3
 	-H(1,0,z)/6
 	-(z*H(1,0,z))/6
 	+([1-z]^-1*H(1,0,z))/3
 	+H(1,1,z)/6
 	+(z*H(1,1,z))/6
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/6
 	-z/6
 	)
 	+D0([1-x])*1* (
 	
 	-1/6
 	+z/6
 	+H(0,z)/6
 	+(z*H(0,z))/6
 	-([1-z]^-1*H(0,z))/3
 	-H(1,z)/6
 	-(z*H(1,z))/6
 	)
 	+D1([1-x])*1* (
 	1/6
 	+z/6
 	)
 	+D([1-z])*e^(-2)* (
 	1/6
 	+x/6
 	)
 	+D([1-z])*e^(-1)* (
 	1/6
 	-x/6
 	+H(0,x)/6
 	+(x*H(0,x))/6
 	-([1-x]^-1*H(0,x))/3
 	+H(1,x)/6
 	+(x*H(1,x))/6
 	)
 	+D([1-z])*1* (
 	
 	-Pi2/72
 	-(Pi2*x)/72
 	+H(0,x)/6
 	-(x*H(0,x))/6
 	+H(1,x)/6
 	-(x*H(1,x))/6
 	+H(0,1,x)/6
 	+(x*H(0,1,x))/6
 	-([1-x]^-1*H(0,1,x))/3
 	+H(0,0,x)/6
 	+(x*H(0,0,x))/6
 	-([1-x]^-1*H(0,0,x))/3
 	+H(1,0,x)/6
 	+(x*H(1,0,x))/6
 	-([1-x]^-1*H(1,0,x))/3
 	+H(1,1,x)/6
 	+(x*H(1,1,x))/6
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/6
 	-x/6
 	)
 	+D0([1-z])*1* (
 	
 	-1/6
 	+x/6
 	-H(0,x)/6
 	-(x*H(0,x))/6
 	+([1-x]^-1*H(0,x))/3
 	-H(1,x)/6
 	-(x*H(1,x))/6
 	)
 	+D1([1-z])*1* (
 	1/6
 	+x/6
 	)
 	+e^(-1)* (
 	1/3
 	)
 	+1* (
 	1/3
 	+H(0,x)/3
 	-([1-x]^-1*H(0,x))/6
 	-(z*[1-x]^-1*H(0,x))/6
 	-H(0,z)/3
 	+([1-z]^-1*H(0,z))/6
 	+(x*[1-z]^-1*H(0,z))/6
 	+H(1,x)/3
 	+H(1,z)/3
 	);
id, gA31hq =
 	+D([1-z])*e^(-2)* (
 	1/6
 	-x/3
 	+x^2/3
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-1/6
 	+H(0,x)/6
 	-(x*H(0,x))/3
 	+(x^2*H(0,x))/3
 	+H(1,x)/6
 	-(x*H(1,x))/3
 	+(x^2*H(1,x))/3
 	)
 	+D([1-z])*1* (
 	
 	-Pi2/72
 	+(Pi2*x)/36
 	-(Pi2*x^2)/36
 	-H(0,x)/6
 	-H(1,x)/6
 	+H(0,1,x)/6
 	-(x*H(0,1,x))/3
 	+(x^2*H(0,1,x))/3
 	+H(0,0,x)/6
 	-(x*H(0,0,x))/3
 	+(x^2*H(0,0,x))/3
 	+H(1,0,x)/6
 	-(x*H(1,0,x))/3
 	+(x^2*H(1,0,x))/3
 	+H(1,1,x)/6
 	-(x*H(1,1,x))/3
 	+(x^2*H(1,1,x))/3
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/6
 	+x/3
 	-x^2/3
 	)
 	+D0([1-z])*1* (
 	1/6
 	-H(0,x)/6
 	+(x*H(0,x))/3
 	-(x^2*H(0,x))/3
 	-H(1,x)/6
 	+(x*H(1,x))/3
 	-(x^2*H(1,x))/3
 	)
 	+D1([1-z])*1* (
 	1/6
 	-x/3
 	+x^2/3
 	)
 	+e^(-1)* (
 	1/3
 	-1/(6*z)
 	+x/(3*z)
 	-x^2/(3*z)
 	)
 	+1* (
 	1/(6*z)
 	+H(0,x)/3
 	-H(0,x)/(6*z)
 	+(x*H(0,x))/(3*z)
 	-(x^2*H(0,x))/(3*z)
 	-H(0,z)/3
 	+H(0,z)/(6*z)
 	-(x*H(0,z))/(3*z)
 	+(x^2*H(0,z))/(3*z)
 	+([1-z]^-1*H(0,z))/6
 	-(x*[1-z]^-1*H(0,z))/3
 	+(x^2*[1-z]^-1*H(0,z))/3
 	+H(1,x)/3
 	-H(1,x)/(6*z)
 	+(x*H(1,x))/(3*z)
 	-(x^2*H(1,x))/(3*z)
 	+H(1,z)/3
 	-H(1,z)/(6*z)
 	+(x*H(1,z))/(3*z)
 	-(x^2*H(1,z))/(3*z)
 	);
id, qE31qp =
 	+D([1-x])*e^(-2)* (
 	3/8
 	-(3*z)/4
 	+(3*z^2)/4
 	-H(0,z)/4
 	+(z*H(0,z))/2
 	-(z^2*H(0,z))/2
 	+H(1,z)/4
 	-(z*H(1,z))/2
 	+(z^2*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-10/9
 	+Pi2/24
 	+(53*z)/36
 	-(Pi2*z)/12
 	-(53*z^2)/36
 	+(Pi2*z^2)/12
 	-(3*H(0,z))/8
 	+(5*z*H(0,z))/4
 	-(5*z^2*H(0,z))/4
 	+(3*H(1,z))/8
 	-(5*z*H(1,z))/4
 	+(5*z^2*H(1,z))/4
 	-H(0,1,z)/4
 	+(z*H(0,1,z))/2
 	-(z^2*H(0,1,z))/2
 	+(3*H(0,0,z))/4
 	-(3*z*H(0,0,z))/2
 	+(3*z^2*H(0,0,z))/2
 	-H(1,0,z)/4
 	+(z*H(1,0,z))/2
 	-(z^2*H(1,0,z))/2
 	+(3*H(1,1,z))/4
 	-(3*z*H(1,1,z))/2
 	+(3*z^2*H(1,1,z))/2
 	)
 	+D([1-x])*1* (
 	
 	-121/54
 	+(41*Pi2)/144
 	+(643*z)/108
 	-(47*Pi2*z)/72
 	-(643*z^2)/108
 	+(47*Pi2*z^2)/72
 	+(10*H(0,z))/9
 	+(Pi2*H(0,z))/12
 	-(35*z*H(0,z))/36
 	-(Pi2*z*H(0,z))/6
 	+(35*z^2*H(0,z))/36
 	+(Pi2*z^2*H(0,z))/6
 	-(10*H(1,z))/9
 	-(Pi2*H(1,z))/6
 	+(35*z*H(1,z))/36
 	+(Pi2*z*H(1,z))/3
 	-(35*z^2*H(1,z))/36
 	-(Pi2*z^2*H(1,z))/3
 	-(3*H(0,1,z))/8
 	+(5*z*H(0,1,z))/4
 	-(5*z^2*H(0,1,z))/4
 	+(3*H(0,0,1,z))/4
 	-(3*z*H(0,0,1,z))/2
 	+(3*z^2*H(0,0,1,z))/2
 	+(3*H(0,0,z))/8
 	-(9*z*H(0,0,z))/4
 	+(9*z^2*H(0,0,z))/4
 	-(3*H(1,0,z))/8
 	+(5*z*H(1,0,z))/4
 	-(5*z^2*H(1,0,z))/4
 	+(3*H(1,1,z))/8
 	-(9*z*H(1,1,z))/4
 	+(9*z^2*H(1,1,z))/4
 	-H(1,0,1,z)/4
 	+(z*H(1,0,1,z))/2
 	-(z^2*H(1,0,1,z))/2
 	+H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/2
 	+(z^2*H(0,1,0,z))/2
 	-H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/2
 	-(z^2*H(0,1,1,z))/2
 	-(7*H(0,0,0,z))/4
 	+(7*z*H(0,0,0,z))/2
 	-(7*z^2*H(0,0,0,z))/2
 	+H(1,0,0,z)/4
 	-(z*H(1,0,0,z))/2
 	+(z^2*H(1,0,0,z))/2
 	-(3*H(1,1,0,z))/4
 	+(3*z*H(1,1,0,z))/2
 	-(3*z^2*H(1,1,0,z))/2
 	+(7*H(1,1,1,z))/4
 	-(7*z*H(1,1,1,z))/2
 	+(7*z^2*H(1,1,1,z))/2
 	)
 	+D0([1-x])*e^(-1)* (
 	1/6
 	-z/3
 	+z^2/3
 	+H(0,z)/2
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-H(1,z)/2
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	20/9
 	-Pi2/12
 	-(43*z)/9
 	+(Pi2*z)/6
 	+(43*z^2)/9
 	-(Pi2*z^2)/6
 	-H(0,z)/6
 	-(2*z*H(0,z))/3
 	+(2*z^2*H(0,z))/3
 	+H(1,z)/6
 	+(2*z*H(1,z))/3
 	-(2*z^2*H(1,z))/3
 	+H(0,1,z)/2
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-(3*H(0,0,z))/2
 	+3*z*H(0,0,z)
 	-3*z^2*H(0,0,z)
 	+H(1,0,z)/2
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-(3*H(1,1,z))/2
 	+3*z*H(1,1,z)
 	-3*z^2*H(1,1,z)
 	)
 	+D1([1-x])*1* (
 	
 	-5/4
 	+(5*z)/2
 	-(5*z^2)/2
 	-H(0,z)
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+H(1,z)
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+e^(-1)* (
 	
 	-z/(3*x)
 	+z^2/(3*x)
 	+(2*z*H(0,x))/x
 	-(2*z^2*H(0,x))/x
 	-[1-x]^-1*H(0,x)
 	+2*z*[1-x]^-1*H(0,x)
 	-2*z^2*[1-x]^-1*H(0,x)
 	-(z*H(0,z))/x
 	+(z^2*H(0,z))/x
 	+(z*H(1,z))/x
 	-(z^2*H(1,z))/x
 	)
 	+1* (
 	
 	-1/2
 	+1/(2*x)
 	-Pi2/(3*x)
 	-(61*z)/(9*x)
 	+(4*Pi2*z)/(3*x)
 	+(61*z^2)/(9*x)
 	-(4*Pi2*z^2)/(3*x)
 	-(7*Pi2*[1-x]^-1)/12
 	-2*z*[1-x]^-1
 	+(7*Pi2*z*[1-x]^-1)/6
 	+2*z^2*[1-x]^-1
 	-(7*Pi2*z^2*[1-x]^-1)/6
 	-(3*H(0,x))/2
 	+(3*H(0,x))/(2*x)
 	-(13*z*H(0,x))/(2*x)
 	+(13*z^2*H(0,x))/(2*x)
 	+(5*[1-x]^-1*H(0,x))/4
 	-(13*z*[1-x]^-1*H(0,x))/2
 	+(13*z^2*[1-x]^-1*H(0,x))/2
 	+(3*H(0,z))/4
 	-H(0,z)/(2*x)
 	+(11*z*H(0,z))/(6*x)
 	-(7*z^2*H(0,z))/(3*x)
 	+3*z*[1-x]^-1*H(0,z)
 	-3*z^2*[1-x]^-1*H(0,z)
 	-(3*H(0,x)*H(0,z))/(2*x)
 	+(3*z*H(0,x)*H(0,z))/x
 	-(4*z^2*H(0,x)*H(0,z))/x
 	-2*[1-x]^-1*H(0,x)*H(0,z)
 	+4*z*[1-x]^-1*H(0,x)*H(0,z)
 	-4*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-H(1,x)
 	+H(1,x)/x
 	-(13*z*H(1,x))/(2*x)
 	+(13*z^2*H(1,x))/(2*x)
 	-4*z*[1-x]^-1*H(1,x)
 	+4*z^2*[1-x]^-1*H(1,x)
 	-(H(0,z)*H(1,x))/x
 	+(7*z*H(0,z)*H(1,x))/(2*x)
 	-(4*z^2*H(0,z)*H(1,x))/x
 	-3*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-(3*H(1,z))/4
 	+H(1,z)/x
 	-(17*z*H(1,z))/(6*x)
 	+(7*z^2*H(1,z))/(3*x)
 	-3*z*[1-x]^-1*H(1,z)
 	+3*z^2*[1-x]^-1*H(1,z)
 	+(5*H(0,x)*H(1,z))/(2*x)
 	-(5*z*H(0,x)*H(1,z))/x
 	+(4*z^2*H(0,x)*H(1,z))/x
 	+2*[1-x]^-1*H(0,x)*H(1,z)
 	-4*z*[1-x]^-1*H(0,x)*H(1,z)
 	+4*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(3*H(1,x)*H(1,z))/(2*x)
 	-(9*z*H(1,x)*H(1,z))/(2*x)
 	+(4*z^2*H(1,x)*H(1,z))/x
 	+3*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+(5*H(0,1,x))/(2*x)
 	-(8*z*H(0,1,x))/x
 	+(8*z^2*H(0,1,x))/x
 	+4*[1-x]^-1*H(0,1,x)
 	-8*z*[1-x]^-1*H(0,1,x)
 	+8*z^2*[1-x]^-1*H(0,1,x)
 	-H(0,1,z)/x
 	+(2*z*H(0,1,z))/x
 	-(2*z^2*H(0,1,z))/x
 	-(3*[1-x]^-1*H(0,1,z))/2
 	+3*z*[1-x]^-1*H(0,1,z)
 	-3*z^2*[1-x]^-1*H(0,1,z)
 	+(7*H(0,0,x))/(2*x)
 	-(8*z*H(0,0,x))/x
 	+(8*z^2*H(0,0,x))/x
 	+4*[1-x]^-1*H(0,0,x)
 	-8*z*[1-x]^-1*H(0,0,x)
 	+8*z^2*[1-x]^-1*H(0,0,x)
 	+H(0,0,z)/(2*x)
 	-(z*H(0,0,z))/(2*x)
 	+(2*z^2*H(0,0,z))/x
 	+(5*[1-x]^-1*H(0,0,z))/2
 	-5*z*[1-x]^-1*H(0,0,z)
 	+5*z^2*[1-x]^-1*H(0,0,z)
 	+(5*H(1,0,x))/(2*x)
 	-(8*z*H(1,0,x))/x
 	+(8*z^2*H(1,0,x))/x
 	+4*[1-x]^-1*H(1,0,x)
 	-8*z*[1-x]^-1*H(1,0,x)
 	+8*z^2*[1-x]^-1*H(1,0,x)
 	-H(1,0,z)/x
 	+(2*z*H(1,0,z))/x
 	-(2*z^2*H(1,0,z))/x
 	-(3*[1-x]^-1*H(1,0,z))/2
 	+3*z*[1-x]^-1*H(1,0,z)
 	-3*z^2*[1-x]^-1*H(1,0,z)
 	+(2*H(1,1,x))/x
 	-(8*z*H(1,1,x))/x
 	+(8*z^2*H(1,1,x))/x
 	+4*[1-x]^-1*H(1,1,x)
 	-8*z*[1-x]^-1*H(1,1,x)
 	+8*z^2*[1-x]^-1*H(1,1,x)
 	+(2*H(1,1,z))/x
 	-(7*z*H(1,1,z))/(2*x)
 	+(2*z^2*H(1,1,z))/x
 	+(5*[1-x]^-1*H(1,1,z))/2
 	-5*z*[1-x]^-1*H(1,1,z)
 	+5*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	1/2
 	-1/(2*x)
 	+Pi2/(3*x)
 	+(2*z)/x
 	-(5*Pi2*z)/(4*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+(3*H(0,x))/2
 	-(3*H(0,x))/(2*x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/4
 	+H(0,z)/(2*x)
 	-(5*z*H(0,z))/(2*x)
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(3*H(0,x)*H(0,z))/(2*x)
 	-(7*z*H(0,x)*H(0,z))/x
 	+(8*z^2*H(0,x)*H(0,z))/x
 	+4*[1-x]^-1*H(0,x)*H(0,z)
 	-8*z*[1-x]^-1*H(0,x)*H(0,z)
 	+8*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(3*z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+H(1,x)
 	-H(1,x)/x
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(5*z*H(0,z)*H(1,x))/x
 	+(6*z^2*H(0,z)*H(1,x))/x
 	+3*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/4
 	-H(1,z)/x
 	+(7*z*H(1,z))/(2*x)
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(3*H(0,x)*H(1,z))/x
 	+(11*z*H(0,x)*H(1,z))/x
 	-(10*z^2*H(0,x)*H(1,z))/x
 	-5*[1-x]^-1*H(0,x)*H(1,z)
 	+10*z*[1-x]^-1*H(0,x)*H(1,z)
 	-10*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(3*z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(5*H(1,x)*H(1,z))/(2*x)
 	+(17*z*H(1,x)*H(1,z))/(2*x)
 	-(7*z^2*H(1,x)*H(1,z))/x
 	-(7*[1-x]^-1*H(1,x)*H(1,z))/2
 	+7*z*[1-x]^-1*H(1,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(3*H(0,1,x))/x
 	+(23*z*H(0,1,x))/(2*x)
 	-(11*z^2*H(0,1,x))/x
 	-(11*[1-x]^-1*H(0,1,x))/2
 	+11*z*[1-x]^-1*H(0,1,x)
 	-11*z^2*[1-x]^-1*H(0,1,x)
 	+H(0,1,z)/(2*x)
 	-(3*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/(2*x)
 	-(3*z*H(0,1,z*[1-x]^-1))/(2*x)
 	+(z^2*H(0,1,z*[1-x]^-1))/x
 	+([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	-(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	+(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+(3*z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	-(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-(7*H(0,0,x))/(2*x)
 	+(27*z*H(0,0,x))/(2*x)
 	-(13*z^2*H(0,0,x))/x
 	-(13*[1-x]^-1*H(0,0,x))/2
 	+13*z*[1-x]^-1*H(0,0,x)
 	-13*z^2*[1-x]^-1*H(0,0,x)
 	-H(0,0,z)/(2*x)
 	+(7*z*H(0,0,z))/(2*x)
 	-(5*z^2*H(0,0,z))/x
 	-(5*[1-x]^-1*H(0,0,z))/2
 	+5*z*[1-x]^-1*H(0,0,z)
 	-5*z^2*[1-x]^-1*H(0,0,z)
 	-(3*H(1,0,x))/x
 	+(23*z*H(1,0,x))/(2*x)
 	-(11*z^2*H(1,0,x))/x
 	-(11*[1-x]^-1*H(1,0,x))/2
 	+11*z*[1-x]^-1*H(1,0,x)
 	-11*z^2*[1-x]^-1*H(1,0,x)
 	+H(1,0,z)/x
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-(2*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	+(8*z*H(1,1,z))/x
 	-(6*z^2*H(1,1,z))/x
 	-3*[1-x]^-1*H(1,1,z)
 	+6*z*[1-x]^-1*H(1,1,z)
 	-6*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	1/2
 	-1/(2*x)
 	+Pi2/(3*x)
 	+(2*z)/x
 	-(5*Pi2*z)/(4*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+(3*H(0,x))/2
 	-(3*H(0,x))/(2*x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/4
 	+H(0,z)/(2*x)
 	-(5*z*H(0,z))/(2*x)
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(2*H(0,x)*H(0,z))/x
 	-(17*z*H(0,x)*H(0,z))/(2*x)
 	+(9*z^2*H(0,x)*H(0,z))/x
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/2
 	-9*z*[1-x]^-1*H(0,x)*H(0,z)
 	+9*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	+(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(3*z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+H(1,x)
 	-H(1,x)/x
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(5*z*H(0,z)*H(1,x))/x
 	+(6*z^2*H(0,z)*H(1,x))/x
 	+3*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/4
 	-H(1,z)/x
 	+(7*z*H(1,z))/(2*x)
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(5*H(0,x)*H(1,z))/(2*x)
 	+(19*z*H(0,x)*H(1,z))/(2*x)
 	-(9*z^2*H(0,x)*H(1,z))/x
 	-(9*[1-x]^-1*H(0,x)*H(1,z))/2
 	+9*z*[1-x]^-1*H(0,x)*H(1,z)
 	-9*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(3*z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*H(1,x)*H(1,z))/x
 	+(7*z*H(1,x)*H(1,z))/x
 	-(6*z^2*H(1,x)*H(1,z))/x
 	-3*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(5*H(0,1,x))/(2*x)
 	+(10*z*H(0,1,x))/x
 	-(10*z^2*H(0,1,x))/x
 	-5*[1-x]^-1*H(0,1,x)
 	+10*z*[1-x]^-1*H(0,1,x)
 	-10*z^2*[1-x]^-1*H(0,1,x)
 	+H(0,1,z)/x
 	-(9*z*H(0,1,z))/(2*x)
 	+(5*z^2*H(0,1,z))/x
 	+(5*[1-x]^-1*H(0,1,z))/2
 	-5*z*[1-x]^-1*H(0,1,z)
 	+5*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/(2*x)
 	+(3*z*H(0,1,[1-x]/z))/(2*x)
 	-(z^2*H(0,1,[1-x]/z))/x
 	-([1-x]^-1*H(0,1,[1-x]/z))/2
 	+z*[1-x]^-1*H(0,1,[1-x]/z)
 	-z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-(3*z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	+(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	-(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	+(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-(3*H(0,0,x))/x
 	+(12*z*H(0,0,x))/x
 	-(12*z^2*H(0,0,x))/x
 	-6*[1-x]^-1*H(0,0,x)
 	+12*z*[1-x]^-1*H(0,0,x)
 	-12*z^2*[1-x]^-1*H(0,0,x)
 	-H(0,0,z)/(2*x)
 	+(7*z*H(0,0,z))/(2*x)
 	-(5*z^2*H(0,0,z))/x
 	-(5*[1-x]^-1*H(0,0,z))/2
 	+5*z*[1-x]^-1*H(0,0,z)
 	-5*z^2*[1-x]^-1*H(0,0,z)
 	-(5*H(1,0,x))/(2*x)
 	+(10*z*H(1,0,x))/x
 	-(10*z^2*H(1,0,x))/x
 	-5*[1-x]^-1*H(1,0,x)
 	+10*z*[1-x]^-1*H(1,0,x)
 	-10*z^2*[1-x]^-1*H(1,0,x)
 	+(3*H(1,0,z))/(2*x)
 	-(11*z*H(1,0,z))/(2*x)
 	+(5*z^2*H(1,0,z))/x
 	+(5*[1-x]^-1*H(1,0,z))/2
 	-5*z*[1-x]^-1*H(1,0,z)
 	+5*z^2*[1-x]^-1*H(1,0,z)
 	-(2*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(2*H(1,1,z))/x
 	+(13*z*H(1,1,z))/(2*x)
 	-(5*z^2*H(1,1,z))/x
 	-(5*[1-x]^-1*H(1,1,z))/2
 	+5*z*[1-x]^-1*H(1,1,z)
 	-5*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	1/2
 	-1/(2*x)
 	+Pi2/(3*x)
 	+(2*z)/x
 	-(5*Pi2*z)/(4*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+(3*H(0,x))/2
 	-(3*H(0,x))/(2*x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/4
 	+H(0,z)/(2*x)
 	-(5*z*H(0,z))/(2*x)
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(3*H(0,x)*H(0,z))/(2*x)
 	-(15*z*H(0,x)*H(0,z))/(2*x)
 	+(9*z^2*H(0,x)*H(0,z))/x
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/2
 	-9*z*[1-x]^-1*H(0,x)*H(0,z)
 	+9*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(3*z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+H(1,x)
 	-H(1,x)/x
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(11*z*H(0,z)*H(1,x))/(2*x)
 	+(7*z^2*H(0,z)*H(1,x))/x
 	+(7*[1-x]^-1*H(0,z)*H(1,x))/2
 	-7*z*[1-x]^-1*H(0,z)*H(1,x)
 	+7*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/4
 	-H(1,z)/x
 	+(7*z*H(1,z))/(2*x)
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(3*H(0,x)*H(1,z))/x
 	+(21*z*H(0,x)*H(1,z))/(2*x)
 	-(9*z^2*H(0,x)*H(1,z))/x
 	-(9*[1-x]^-1*H(0,x)*H(1,z))/2
 	+9*z*[1-x]^-1*H(0,x)*H(1,z)
 	-9*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(3*z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(5*H(1,x)*H(1,z))/(2*x)
 	+(17*z*H(1,x)*H(1,z))/(2*x)
 	-(7*z^2*H(1,x)*H(1,z))/x
 	-(7*[1-x]^-1*H(1,x)*H(1,z))/2
 	+7*z*[1-x]^-1*H(1,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(3*H(0,1,x))/x
 	+(12*z*H(0,1,x))/x
 	-(12*z^2*H(0,1,x))/x
 	-6*[1-x]^-1*H(0,1,x)
 	+12*z*[1-x]^-1*H(0,1,x)
 	-12*z^2*[1-x]^-1*H(0,1,x)
 	+H(0,1,z)/(2*x)
 	-(5*z*H(0,1,z))/(2*x)
 	+(3*z^2*H(0,1,z))/x
 	+(3*[1-x]^-1*H(0,1,z))/2
 	-3*z*[1-x]^-1*H(0,1,z)
 	+3*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/(2*x)
 	-(3*z*H(0,1,z*[1-x]^-1))/(2*x)
 	+(z^2*H(0,1,z*[1-x]^-1))/x
 	+([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	+(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	-(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+(3*z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	-(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-(7*H(0,0,x))/(2*x)
 	+(14*z*H(0,0,x))/x
 	-(14*z^2*H(0,0,x))/x
 	-7*[1-x]^-1*H(0,0,x)
 	+14*z*[1-x]^-1*H(0,0,x)
 	-14*z^2*[1-x]^-1*H(0,0,x)
 	-H(0,0,z)/(2*x)
 	+(4*z*H(0,0,z))/x
 	-(6*z^2*H(0,0,z))/x
 	-3*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	-6*z^2*[1-x]^-1*H(0,0,z)
 	-(3*H(1,0,x))/x
 	+(12*z*H(1,0,x))/x
 	-(12*z^2*H(1,0,x))/x
 	-6*[1-x]^-1*H(1,0,x)
 	+12*z*[1-x]^-1*H(1,0,x)
 	-12*z^2*[1-x]^-1*H(1,0,x)
 	+H(1,0,z)/x
 	-(7*z*H(1,0,z))/(2*x)
 	+(3*z^2*H(1,0,z))/x
 	+(3*[1-x]^-1*H(1,0,z))/2
 	-3*z*[1-x]^-1*H(1,0,z)
 	+3*z^2*[1-x]^-1*H(1,0,z)
 	-(2*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	+(8*z*H(1,1,z))/x
 	-(6*z^2*H(1,1,z))/x
 	-3*[1-x]^-1*H(1,1,z)
 	+6*z*[1-x]^-1*H(1,1,z)
 	-6*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	1/2
 	-1/(2*x)
 	+Pi2/(3*x)
 	+(2*z)/x
 	-(5*Pi2*z)/(4*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+(3*H(0,x))/2
 	-(3*H(0,x))/(2*x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/4
 	+H(0,z)/(2*x)
 	-(5*z*H(0,z))/(2*x)
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(2*H(0,x)*H(0,z))/x
 	-(9*z*H(0,x)*H(0,z))/x
 	+(10*z^2*H(0,x)*H(0,z))/x
 	+5*[1-x]^-1*H(0,x)*H(0,z)
 	-10*z*[1-x]^-1*H(0,x)*H(0,z)
 	+10*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(3*z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+H(1,x)
 	-H(1,x)/x
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(11*z*H(0,z)*H(1,x))/(2*x)
 	+(7*z^2*H(0,z)*H(1,x))/x
 	+(7*[1-x]^-1*H(0,z)*H(1,x))/2
 	-7*z*[1-x]^-1*H(0,z)*H(1,x)
 	+7*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/4
 	-H(1,z)/x
 	+(7*z*H(1,z))/(2*x)
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(5*H(0,x)*H(1,z))/(2*x)
 	+(9*z*H(0,x)*H(1,z))/x
 	-(8*z^2*H(0,x)*H(1,z))/x
 	-4*[1-x]^-1*H(0,x)*H(1,z)
 	+8*z*[1-x]^-1*H(0,x)*H(1,z)
 	-8*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(3*z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*H(1,x)*H(1,z))/x
 	+(7*z*H(1,x)*H(1,z))/x
 	-(6*z^2*H(1,x)*H(1,z))/x
 	-3*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(5*H(0,1,x))/(2*x)
 	+(21*z*H(0,1,x))/(2*x)
 	-(11*z^2*H(0,1,x))/x
 	-(11*[1-x]^-1*H(0,1,x))/2
 	+11*z*[1-x]^-1*H(0,1,x)
 	-11*z^2*[1-x]^-1*H(0,1,x)
 	+H(0,1,z)/x
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/(2*x)
 	+(3*z*H(0,1,[1-x]/z))/(2*x)
 	-(z^2*H(0,1,[1-x]/z))/x
 	-([1-x]^-1*H(0,1,[1-x]/z))/2
 	+z*[1-x]^-1*H(0,1,[1-x]/z)
 	-z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-(3*z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	+(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	+(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	-(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-(3*H(0,0,x))/x
 	+(25*z*H(0,0,x))/(2*x)
 	-(13*z^2*H(0,0,x))/x
 	-(13*[1-x]^-1*H(0,0,x))/2
 	+13*z*[1-x]^-1*H(0,0,x)
 	-13*z^2*[1-x]^-1*H(0,0,x)
 	-H(0,0,z)/(2*x)
 	+(4*z*H(0,0,z))/x
 	-(6*z^2*H(0,0,z))/x
 	-3*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	-6*z^2*[1-x]^-1*H(0,0,z)
 	-(5*H(1,0,x))/(2*x)
 	+(21*z*H(1,0,x))/(2*x)
 	-(11*z^2*H(1,0,x))/x
 	-(11*[1-x]^-1*H(1,0,x))/2
 	+11*z*[1-x]^-1*H(1,0,x)
 	-11*z^2*[1-x]^-1*H(1,0,x)
 	+(3*H(1,0,z))/(2*x)
 	-(5*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-(2*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(2*H(1,1,z))/x
 	+(13*z*H(1,1,z))/(2*x)
 	-(5*z^2*H(1,1,z))/x
 	-(5*[1-x]^-1*H(1,1,z))/2
 	+5*z*[1-x]^-1*H(1,1,z)
 	-5*z^2*[1-x]^-1*H(1,1,z)
 	);
id, qpE31q =
 	+D([1-z])*e^(-2)* (
 	3/4
 	-3/(4*x)
 	-(3*x)/8
 	+H(0,x)
 	-H(0,x)/x
 	-(x*H(0,x))/2
 	+H(1,x)/2
 	-H(1,x)/(2*x)
 	-(x*H(1,x))/4
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-53/36
 	-Pi2/6
 	+53/(36*x)
 	+Pi2/(6*x)
 	+(10*x)/9
 	+(Pi2*x)/12
 	+(2*H(0,x))/3
 	-(2*H(0,x))/(3*x)
 	+(x*H(0,x))/6
 	+(5*H(1,x))/4
 	-(5*H(1,x))/(4*x)
 	-(3*x*H(1,x))/8
 	+2*H(0,1,x)
 	-(2*H(0,1,x))/x
 	-x*H(0,1,x)
 	+4*H(0,0,x)
 	-(4*H(0,0,x))/x
 	-2*x*H(0,0,x)
 	+2*H(1,0,x)
 	-(2*H(1,0,x))/x
 	-x*H(1,0,x)
 	+(3*H(1,1,x))/2
 	-(3*H(1,1,x))/(2*x)
 	-(3*x*H(1,1,x))/4
 	)
 	+D([1-z])*1* (
 	
 	-643/108
 	-(5*Pi2)/36
 	+643/(108*x)
 	+(5*Pi2)/(36*x)
 	+(121*x)/54
 	-(Pi2*x)/72
 	-(34*H(0,x))/9
 	-(Pi2*H(0,x))/2
 	+(34*H(0,x))/(9*x)
 	+(Pi2*H(0,x))/(2*x)
 	+(20*x*H(0,x))/9
 	+(Pi2*x*H(0,x))/4
 	-(35*H(1,x))/36
 	-(Pi2*H(1,x))/4
 	+(35*H(1,x))/(36*x)
 	+(Pi2*H(1,x))/(4*x)
 	+(10*x*H(1,x))/9
 	+(Pi2*x*H(1,x))/8
 	+(5*H(0,1,x))/3
 	-(5*H(0,1,x))/(3*x)
 	+(x*H(0,1,x))/6
 	+6*H(0,0,1,x)
 	-(6*H(0,0,1,x))/x
 	-3*x*H(0,0,1,x)
 	+(3*H(0,0,x))/2
 	-(3*H(0,0,x))/(2*x)
 	+(5*x*H(0,0,x))/4
 	+(5*H(1,0,x))/3
 	-(5*H(1,0,x))/(3*x)
 	+(x*H(1,0,x))/6
 	+(9*H(1,1,x))/4
 	-(9*H(1,1,x))/(4*x)
 	-(3*x*H(1,1,x))/8
 	+4*H(1,0,1,x)
 	-(4*H(1,0,1,x))/x
 	-2*x*H(1,0,1,x)
 	+6*H(0,1,0,x)
 	-(6*H(0,1,0,x))/x
 	-3*x*H(0,1,0,x)
 	+4*H(0,1,1,x)
 	-(4*H(0,1,1,x))/x
 	-2*x*H(0,1,1,x)
 	+12*H(0,0,0,x)
 	-(12*H(0,0,0,x))/x
 	-6*x*H(0,0,0,x)
 	+6*H(1,0,0,x)
 	-(6*H(1,0,0,x))/x
 	-3*x*H(1,0,0,x)
 	+5*H(1,1,0,x)
 	-(5*H(1,1,0,x))/x
 	-(5*x*H(1,1,0,x))/2
 	+(7*H(1,1,1,x))/2
 	-(7*H(1,1,1,x))/(2*x)
 	-(7*x*H(1,1,1,x))/4
 	-Zeta3
 	+Zeta3/x
 	+(x*Zeta3)/2
 	)
 	+D0([1-z])*e^(-1)* (
 	1/3
 	-1/(3*x)
 	-x/6
 	-2*H(0,x)
 	+(2*H(0,x))/x
 	+x*H(0,x)
 	-H(1,x)
 	+H(1,x)/x
 	+(x*H(1,x))/2
 	)
 	+D0([1-z])*1* (
 	43/9
 	+Pi2/3
 	-43/(9*x)
 	-Pi2/(3*x)
 	-(20*x)/9
 	-(Pi2*x)/6
 	+H(0,x)/2
 	-H(0,x)/(2*x)
 	-(5*x*H(0,x))/4
 	-(2*H(1,x))/3
 	+(2*H(1,x))/(3*x)
 	-(x*H(1,x))/6
 	-4*H(0,1,x)
 	+(4*H(0,1,x))/x
 	+2*x*H(0,1,x)
 	-8*H(0,0,x)
 	+(8*H(0,0,x))/x
 	+4*x*H(0,0,x)
 	-4*H(1,0,x)
 	+(4*H(1,0,x))/x
 	+2*x*H(1,0,x)
 	-3*H(1,1,x)
 	+(3*H(1,1,x))/x
 	+(3*x*H(1,1,x))/2
 	)
 	+D1([1-z])*1* (
 	
 	-5/2
 	+5/(2*x)
 	+(5*x)/4
 	+4*H(0,x)
 	-(4*H(0,x))/x
 	-2*x*H(0,x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-x*H(1,x)
 	)
 	+e^(-1)* (
 	
 	-1/6
 	+1/(3*x)
 	+H(0,x)
 	-(2*H(0,x))/x
 	-H(0,z)/2
 	+H(0,z)/x
 	+[1-z]^-1*H(0,z)
 	-([1-z]^-1*H(0,z))/x
 	-(x*[1-z]^-1*H(0,z))/2
 	+H(1,x)/2
 	-H(1,x)/x
 	)
 	+1* (
 	
 	-41/9
 	-Pi2/6
 	+113/(18*x)
 	+z/(2*x)
 	-(Pi2*z)/(12*x)
 	+2*[1-z]^-1
 	-(2*Pi2*[1-z]^-1)/3
 	-(2*[1-z]^-1)/x
 	+(2*Pi2*[1-z]^-1)/(3*x)
 	+(Pi2*x*[1-z]^-1)/3
 	-(21*H(0,x))/4
 	+(5*H(0,x))/x
 	+(3*z*H(0,x))/(2*x)
 	+6*[1-z]^-1*H(0,x)
 	-(6*[1-z]^-1*H(0,x))/x
 	+(29*H(0,z))/12
 	-(11*H(0,z))/(6*x)
 	-(z*H(0,z))/x
 	-(7*[1-z]^-1*H(0,z))/3
 	+(7*[1-z]^-1*H(0,z))/(3*x)
 	+(x*[1-z]^-1*H(0,z))/6
 	+(H(0,x)*H(0,z))/2
 	-(5*H(0,x)*H(0,z))/(2*x)
 	-(5*z*H(0,x)*H(0,z))/(2*x)
 	-4*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*[1-z]^-1*H(0,x)*H(0,z))/x
 	+2*x*[1-z]^-1*H(0,x)*H(0,z)
 	-(23*H(1,x))/12
 	+(4*H(1,x))/(3*x)
 	+(z*H(1,x))/(2*x)
 	+3*[1-z]^-1*H(1,x)
 	-(3*[1-z]^-1*H(1,x))/x
 	-(H(0,z)*H(1,x))/x
 	-(z*H(0,z)*H(1,x))/x
 	-2*[1-z]^-1*H(0,z)*H(1,x)
 	+(2*[1-z]^-1*H(0,z)*H(1,x))/x
 	+x*[1-z]^-1*H(0,z)*H(1,x)
 	-(21*H(1,z))/4
 	+(11*H(1,z))/(2*x)
 	+(z*H(1,z))/x
 	+4*[1-z]^-1*H(1,z)
 	-(4*[1-z]^-1*H(1,z))/x
 	-(3*H(0,x)*H(1,z))/2
 	+(11*H(0,x)*H(1,z))/(2*x)
 	+(5*z*H(0,x)*H(1,z))/(2*x)
 	+12*[1-z]^-1*H(0,x)*H(1,z)
 	-(12*[1-z]^-1*H(0,x)*H(1,z))/x
 	-6*x*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(1,x)*H(1,z))/2
 	+(5*H(1,x)*H(1,z))/(2*x)
 	+(z*H(1,x)*H(1,z))/x
 	+6*[1-z]^-1*H(1,x)*H(1,z)
 	-(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	-3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+H(0,1,x)/2
 	+(3*H(0,1,x))/(2*x)
 	+(3*z*H(0,1,x))/(2*x)
 	+8*[1-z]^-1*H(0,1,x)
 	-(8*[1-z]^-1*H(0,1,x))/x
 	-4*x*[1-z]^-1*H(0,1,x)
 	+H(0,1,z)
 	-(3*H(0,1,z))/x
 	-(3*z*H(0,1,z))/(2*x)
 	-4*[1-z]^-1*H(0,1,z)
 	+(4*[1-z]^-1*H(0,1,z))/x
 	+2*x*[1-z]^-1*H(0,1,z)
 	-H(0,0,x)/2
 	+(9*H(0,0,x))/(2*x)
 	+(7*z*H(0,0,x))/(2*x)
 	+16*[1-z]^-1*H(0,0,x)
 	-(16*[1-z]^-1*H(0,0,x))/x
 	-8*x*[1-z]^-1*H(0,0,x)
 	-H(0,0,z)/2
 	+(3*H(0,0,z))/(2*x)
 	+(2*z*H(0,0,z))/x
 	+2*[1-z]^-1*H(0,0,z)
 	-(2*[1-z]^-1*H(0,0,z))/x
 	-x*[1-z]^-1*H(0,0,z)
 	+H(1,0,x)/2
 	+(3*H(1,0,x))/(2*x)
 	+(3*z*H(1,0,x))/(2*x)
 	+8*[1-z]^-1*H(1,0,x)
 	-(8*[1-z]^-1*H(1,0,x))/x
 	-4*x*[1-z]^-1*H(1,0,x)
 	+H(1,0,z)
 	-(3*H(1,0,z))/x
 	-(3*z*H(1,0,z))/(2*x)
 	-4*[1-z]^-1*H(1,0,z)
 	+(4*[1-z]^-1*H(1,0,z))/x
 	+2*x*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)
 	+(z*H(1,1,x))/(2*x)
 	+5*[1-z]^-1*H(1,1,x)
 	-(5*[1-z]^-1*H(1,1,x))/x
 	-(5*x*[1-z]^-1*H(1,1,x))/2
 	-2*H(1,1,z)
 	+(6*H(1,1,z))/x
 	+(2*z*H(1,1,z))/x
 	+8*[1-z]^-1*H(1,1,z)
 	-(8*[1-z]^-1*H(1,1,z))/x
 	-4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	2
 	-Pi2/12
 	-3/(2*x)
 	+Pi2/(2*x)
 	-z/(2*x)
 	+(Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+6*H(0,x)
 	-(9*H(0,x))/(2*x)
 	-(3*z*H(0,x))/(2*x)
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(13*H(0,z))/4
 	+(5*H(0,z))/(2*x)
 	+(z*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	-(5*H(0,x)*H(0,z))/2
 	+(13*H(0,x)*H(0,z))/(2*x)
 	+(5*z*H(0,x)*H(0,z))/(2*x)
 	+8*[1-z]^-1*H(0,x)*H(0,z)
 	-(8*[1-z]^-1*H(0,x)*H(0,z))/x
 	-4*x*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[1-x-z]))/2
 	-(3*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[x-z]))/2
 	-(H(0,x)*H(0,[x-z]))/x
 	-(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,[x-z])
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-(H(0,z)*H(0,[x-z]))/2
 	+(H(0,z)*H(0,[x-z]))/x
 	+(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,[x-z])
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+(11*H(1,x))/4
 	-(2*H(1,x))/x
 	-(z*H(1,x))/(2*x)
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	-H(0,z)*H(1,x)
 	+(3*H(0,z)*H(1,x))/x
 	+(z*H(0,z)*H(1,x))/x
 	+4*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-2*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*H(1,z)
 	-(3*H(1,z))/x
 	-(z*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	+(5*H(0,x)*H(1,z))/2
 	-(8*H(0,x)*H(1,z))/x
 	-(5*z*H(0,x)*H(1,z))/(2*x)
 	-11*[1-z]^-1*H(0,x)*H(1,z)
 	+(11*[1-z]^-1*H(0,x)*H(1,z))/x
 	+(11*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(H(0,[1-x-z])*H(1,z))/2
 	-(3*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(3*H(1,x)*H(1,z))/2
 	-(11*H(1,x)*H(1,z))/(2*x)
 	-(3*z*H(1,x)*H(1,z))/(2*x)
 	-8*[1-z]^-1*H(1,x)*H(1,z)
 	+(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	+4*x*[1-z]^-1*H(1,x)*H(1,z)
 	+2*H(0,1,x)
 	-(7*H(0,1,x))/x
 	-(2*z*H(0,1,x))/x
 	-10*[1-z]^-1*H(0,1,x)
 	+(10*[1-z]^-1*H(0,1,x))/x
 	+5*x*[1-z]^-1*H(0,1,x)
 	-2*H(0,1,z)
 	+(9*H(0,1,z))/(2*x)
 	+(2*z*H(0,1,z))/x
 	+5*[1-z]^-1*H(0,1,z)
 	-(5*[1-z]^-1*H(0,1,z))/x
 	-(5*x*[1-z]^-1*H(0,1,z))/2
 	+H(0,1,z*[1-x]^-1)/2
 	-H(0,1,z*[1-x]^-1)/(2*x)
 	-(z*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/2
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/x
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/x
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	-[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+3*H(0,0,x)
 	-(19*H(0,0,x))/(2*x)
 	-(3*z*H(0,0,x))/x
 	-13*[1-z]^-1*H(0,0,x)
 	+(13*[1-z]^-1*H(0,0,x))/x
 	+(13*x*[1-z]^-1*H(0,0,x))/2
 	+2*H(0,0,z)
 	-(9*H(0,0,z))/(2*x)
 	-(2*z*H(0,0,z))/x
 	-5*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	+2*H(1,0,x)
 	-(7*H(1,0,x))/x
 	-(2*z*H(1,0,x))/x
 	-10*[1-z]^-1*H(1,0,x)
 	+(10*[1-z]^-1*H(1,0,x))/x
 	+5*x*[1-z]^-1*H(1,0,x)
 	-2*H(1,0,z)
 	+(5*H(1,0,z))/x
 	+(2*z*H(1,0,z))/x
 	+6*[1-z]^-1*H(1,0,z)
 	-(6*[1-z]^-1*H(1,0,z))/x
 	-3*x*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)/2
 	-(3*H(1,1,x))/x
 	-(z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	+(3*H(1,1,z))/2
 	-(11*H(1,1,z))/(2*x)
 	-(3*z*H(1,1,z))/(2*x)
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	2
 	-Pi2/12
 	-3/(2*x)
 	+Pi2/(2*x)
 	-z/(2*x)
 	+(Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+6*H(0,x)
 	-(9*H(0,x))/(2*x)
 	-(3*z*H(0,x))/(2*x)
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(13*H(0,z))/4
 	+(5*H(0,z))/(2*x)
 	+(z*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	-3*H(0,x)*H(0,z)
 	+(8*H(0,x)*H(0,z))/x
 	+(3*z*H(0,x)*H(0,z))/x
 	+10*[1-z]^-1*H(0,x)*H(0,z)
 	-(10*[1-z]^-1*H(0,x)*H(0,z))/x
 	-5*x*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[x-z]))/2
 	-(H(0,x)*H(0,[x-z]))/x
 	-(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,[x-z])
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	-(H(0,z)*H(0,[x-z]))/2
 	+(H(0,z)*H(0,[x-z]))/x
 	+(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,[x-z])
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-(3*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(11*H(1,x))/4
 	-(2*H(1,x))/x
 	-(z*H(1,x))/(2*x)
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	-H(0,z)*H(1,x)
 	+(3*H(0,z)*H(1,x))/x
 	+(z*H(0,z)*H(1,x))/x
 	+4*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-2*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*H(1,z)
 	-(3*H(1,z))/x
 	-(z*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	+3*H(0,x)*H(1,z)
 	-(17*H(0,x)*H(1,z))/(2*x)
 	-(3*z*H(0,x)*H(1,z))/x
 	-11*[1-z]^-1*H(0,x)*H(1,z)
 	+(11*[1-z]^-1*H(0,x)*H(1,z))/x
 	+(11*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-(3*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+H(1,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(z*H(1,x)*H(1,z))/x
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+(3*H(0,1,x))/2
 	-(11*H(0,1,x))/(2*x)
 	-(3*z*H(0,1,x))/(2*x)
 	-8*[1-z]^-1*H(0,1,x)
 	+(8*[1-z]^-1*H(0,1,x))/x
 	+4*x*[1-z]^-1*H(0,1,x)
 	-(5*H(0,1,z))/2
 	+(6*H(0,1,z))/x
 	+(5*z*H(0,1,z))/(2*x)
 	+7*[1-z]^-1*H(0,1,z)
 	-(7*[1-z]^-1*H(0,1,z))/x
 	-(7*x*[1-z]^-1*H(0,1,z))/2
 	-H(0,1,[1-x]/z)/2
 	+H(0,1,[1-x]/z)/(2*x)
 	+(z*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	+[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/x
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/x
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/2
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(7*H(0,0,x))/2
 	-(10*H(0,0,x))/x
 	-(7*z*H(0,0,x))/(2*x)
 	-13*[1-z]^-1*H(0,0,x)
 	+(13*[1-z]^-1*H(0,0,x))/x
 	+(13*x*[1-z]^-1*H(0,0,x))/2
 	+2*H(0,0,z)
 	-(9*H(0,0,z))/(2*x)
 	-(2*z*H(0,0,z))/x
 	-5*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	+(3*H(1,0,x))/2
 	-(11*H(1,0,x))/(2*x)
 	-(3*z*H(1,0,x))/(2*x)
 	-8*[1-z]^-1*H(1,0,x)
 	+(8*[1-z]^-1*H(1,0,x))/x
 	+4*x*[1-z]^-1*H(1,0,x)
 	-(5*H(1,0,z))/2
 	+(13*H(1,0,z))/(2*x)
 	+(5*z*H(1,0,z))/(2*x)
 	+8*[1-z]^-1*H(1,0,z)
 	-(8*[1-z]^-1*H(1,0,z))/x
 	-4*x*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)/2
 	-(3*H(1,1,x))/x
 	-(z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	+2*H(1,1,z)
 	-(6*H(1,1,z))/x
 	-(2*z*H(1,1,z))/x
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	2
 	-(5*Pi2)/12
 	-3/(2*x)
 	+(7*Pi2)/(6*x)
 	-z/(2*x)
 	+(5*Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(3*Pi2*[1-z]^-1)/2
 	+(2*[1-z]^-1)/x
 	-(3*Pi2*[1-z]^-1)/(2*x)
 	-(3*Pi2*x*[1-z]^-1)/4
 	+6*H(0,x)
 	-(9*H(0,x))/(2*x)
 	-(3*z*H(0,x))/(2*x)
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(13*H(0,z))/4
 	+(5*H(0,z))/(2*x)
 	+(z*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	-3*H(0,x)*H(0,z)
 	+(15*H(0,x)*H(0,z))/(2*x)
 	+(3*z*H(0,x)*H(0,z))/x
 	+9*[1-z]^-1*H(0,x)*H(0,z)
 	-(9*[1-z]^-1*H(0,x)*H(0,z))/x
 	-(9*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+(H(0,x)*H(0,[1-x-z]))/2
 	-(3*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,((-1)*[x-z])))/2
 	-(H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-(H(0,z)*H(0,((-1)*[x-z])))/2
 	+(H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+(11*H(1,x))/4
 	-(2*H(1,x))/x
 	-(z*H(1,x))/(2*x)
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	-(H(0,z)*H(1,x))/2
 	+(2*H(0,z)*H(1,x))/x
 	+(z*H(0,z)*H(1,x))/(2*x)
 	+3*[1-z]^-1*H(0,z)*H(1,x)
 	-(3*[1-z]^-1*H(0,z)*H(1,x))/x
 	-(3*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+4*H(1,z)
 	-(3*H(1,z))/x
 	-(z*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	+3*H(0,x)*H(1,z)
 	-(9*H(0,x)*H(1,z))/x
 	-(3*z*H(0,x)*H(1,z))/x
 	-12*[1-z]^-1*H(0,x)*H(1,z)
 	+(12*[1-z]^-1*H(0,x)*H(1,z))/x
 	+6*x*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/2
 	-(3*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(H(1,x)*H(1,z))/2
 	-(7*H(1,x)*H(1,z))/(2*x)
 	-(z*H(1,x)*H(1,z))/(2*x)
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+(3*H(0,1,x))/2
 	-(6*H(0,1,x))/x
 	-(3*z*H(0,1,x))/(2*x)
 	-9*[1-z]^-1*H(0,1,x)
 	+(9*[1-z]^-1*H(0,1,x))/x
 	+(9*x*[1-z]^-1*H(0,1,x))/2
 	-(5*H(0,1,z))/2
 	+(11*H(0,1,z))/(2*x)
 	+(5*z*H(0,1,z))/(2*x)
 	+6*[1-z]^-1*H(0,1,z)
 	-(6*[1-z]^-1*H(0,1,z))/x
 	-3*x*[1-z]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/2
 	-H(0,1,z*[1-x]^-1)/(2*x)
 	-(z*H(0,1,z*[1-x]^-1))/(2*x)
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/x
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/x
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/2
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	-[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(7*H(0,0,x))/2
 	-(21*H(0,0,x))/(2*x)
 	-(7*z*H(0,0,x))/(2*x)
 	-14*[1-z]^-1*H(0,0,x)
 	+(14*[1-z]^-1*H(0,0,x))/x
 	+7*x*[1-z]^-1*H(0,0,x)
 	+(5*H(0,0,z))/2
 	-(11*H(0,0,z))/(2*x)
 	-(5*z*H(0,0,z))/(2*x)
 	-6*[1-z]^-1*H(0,0,z)
 	+(6*[1-z]^-1*H(0,0,z))/x
 	+3*x*[1-z]^-1*H(0,0,z)
 	+(3*H(1,0,x))/2
 	-(6*H(1,0,x))/x
 	-(3*z*H(1,0,x))/(2*x)
 	-9*[1-z]^-1*H(1,0,x)
 	+(9*[1-z]^-1*H(1,0,x))/x
 	+(9*x*[1-z]^-1*H(1,0,x))/2
 	-(5*H(1,0,z))/2
 	+(6*H(1,0,z))/x
 	+(5*z*H(1,0,z))/(2*x)
 	+7*[1-z]^-1*H(1,0,z)
 	-(7*[1-z]^-1*H(1,0,z))/x
 	-(7*x*[1-z]^-1*H(1,0,z))/2
 	+(3*H(1,1,x))/2
 	-(5*H(1,1,x))/x
 	-(3*z*H(1,1,x))/(2*x)
 	-7*[1-z]^-1*H(1,1,x)
 	+(7*[1-z]^-1*H(1,1,x))/x
 	+(7*x*[1-z]^-1*H(1,1,x))/2
 	+(5*H(1,1,z))/2
 	-(15*H(1,1,z))/(2*x)
 	-(5*z*H(1,1,z))/(2*x)
 	-10*[1-z]^-1*H(1,1,z)
 	+(10*[1-z]^-1*H(1,1,z))/x
 	+5*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	2
 	-Pi2/12
 	-3/(2*x)
 	+Pi2/(2*x)
 	-z/(2*x)
 	+(Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+6*H(0,x)
 	-(9*H(0,x))/(2*x)
 	-(3*z*H(0,x))/(2*x)
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(13*H(0,z))/4
 	+(5*H(0,z))/(2*x)
 	+(z*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	-(5*H(0,x)*H(0,z))/2
 	+(7*H(0,x)*H(0,z))/x
 	+(5*z*H(0,x)*H(0,z))/(2*x)
 	+9*[1-z]^-1*H(0,x)*H(0,z)
 	-(9*[1-z]^-1*H(0,x)*H(0,z))/x
 	-(9*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+(H(0,x)*H(0,((-1)*[x-z])))/2
 	-(H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	-(H(0,z)*H(0,((-1)*[x-z])))/2
 	+(H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-(3*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(11*H(1,x))/4
 	-(2*H(1,x))/x
 	-(z*H(1,x))/(2*x)
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	-(3*H(0,z)*H(1,x))/2
 	+(4*H(0,z)*H(1,x))/x
 	+(3*z*H(0,z)*H(1,x))/(2*x)
 	+5*[1-z]^-1*H(0,z)*H(1,x)
 	-(5*[1-z]^-1*H(0,z)*H(1,x))/x
 	-(5*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+4*H(1,z)
 	-(3*H(1,z))/x
 	-(z*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	+(5*H(0,x)*H(1,z))/2
 	-(15*H(0,x)*H(1,z))/(2*x)
 	-(5*z*H(0,x)*H(1,z))/(2*x)
 	-10*[1-z]^-1*H(0,x)*H(1,z)
 	+(10*[1-z]^-1*H(0,x)*H(1,z))/x
 	+5*x*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-(3*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+H(1,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(z*H(1,x)*H(1,z))/x
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+2*H(0,1,x)
 	-(13*H(0,1,x))/(2*x)
 	-(2*z*H(0,1,x))/x
 	-9*[1-z]^-1*H(0,1,x)
 	+(9*[1-z]^-1*H(0,1,x))/x
 	+(9*x*[1-z]^-1*H(0,1,x))/2
 	-2*H(0,1,z)
 	+(5*H(0,1,z))/x
 	+(2*z*H(0,1,z))/x
 	+6*[1-z]^-1*H(0,1,z)
 	-(6*[1-z]^-1*H(0,1,z))/x
 	-3*x*[1-z]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/2
 	+H(0,1,[1-x]/z)/(2*x)
 	+(z*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	+[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/x
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/x
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/2
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+3*H(0,0,x)
 	-(9*H(0,0,x))/x
 	-(3*z*H(0,0,x))/x
 	-12*[1-z]^-1*H(0,0,x)
 	+(12*[1-z]^-1*H(0,0,x))/x
 	+6*x*[1-z]^-1*H(0,0,x)
 	+(3*H(0,0,z))/2
 	-(7*H(0,0,z))/(2*x)
 	-(3*z*H(0,0,z))/(2*x)
 	-4*[1-z]^-1*H(0,0,z)
 	+(4*[1-z]^-1*H(0,0,z))/x
 	+2*x*[1-z]^-1*H(0,0,z)
 	+2*H(1,0,x)
 	-(13*H(1,0,x))/(2*x)
 	-(2*z*H(1,0,x))/x
 	-9*[1-z]^-1*H(1,0,x)
 	+(9*[1-z]^-1*H(1,0,x))/x
 	+(9*x*[1-z]^-1*H(1,0,x))/2
 	-2*H(1,0,z)
 	+(11*H(1,0,z))/(2*x)
 	+(2*z*H(1,0,z))/x
 	+7*[1-z]^-1*H(1,0,z)
 	-(7*[1-z]^-1*H(1,0,z))/x
 	-(7*x*[1-z]^-1*H(1,0,z))/2
 	+H(1,1,x)/2
 	-(3*H(1,1,x))/x
 	-(z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	+2*H(1,1,z)
 	-(6*H(1,1,z))/x
 	-(2*z*H(1,1,z))/x
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	);
id, qpE31qp =
 	+e^(-1)* (
 	
 	-1/6
 	+1/(3*x)
 	+1/(3*z)
 	-1/(3*x*z)
 	-x/(6*z)
 	+H(0,x)
 	-(2*H(0,x))/x
 	-(2*H(0,x))/z
 	+(2*H(0,x))/(x*z)
 	+(x*H(0,x))/z
 	+H(1,x)/2
 	-H(1,x)/x
 	-H(1,x)/z
 	+H(1,x)/(x*z)
 	+(x*H(1,x))/(2*z)
 	+H(1,z)/2
 	-H(1,z)/x
 	-H(1,z)/z
 	+H(1,z)/(x*z)
 	+(x*H(1,z))/(2*z)
 	)
 	+1* (
 	
 	-41/9
 	-Pi2/6
 	+61/(9*x)
 	-Pi2/(12*x)
 	+61/(9*z)
 	-Pi2/(3*z)
 	-61/(9*x*z)
 	+Pi2/(3*x*z)
 	-(20*x)/(9*z)
 	+(Pi2*x)/(6*z)
 	-z/(2*x)
 	+(Pi2*z)/(12*x)
 	-(21*H(0,x))/4
 	+(13*H(0,x))/(2*x)
 	+(13*H(0,x))/(2*z)
 	-(13*H(0,x))/(2*x*z)
 	-(5*x*H(0,x))/(4*z)
 	-(3*z*H(0,x))/(2*x)
 	+(21*H(0,z))/4
 	-(13*H(0,z))/(2*x)
 	-(13*H(0,z))/(2*z)
 	+(13*H(0,z))/(2*x*z)
 	+(5*x*H(0,z))/(4*z)
 	+(z*H(0,z))/x
 	+(3*H(0,x)*H(0,z))/2
 	-(8*H(0,x)*H(0,z))/x
 	-(8*H(0,x)*H(0,z))/z
 	+(8*H(0,x)*H(0,z))/(x*z)
 	+(4*x*H(0,x)*H(0,z))/z
 	+(5*z*H(0,x)*H(0,z))/(2*x)
 	-(23*H(1,x))/12
 	+(11*H(1,x))/(6*x)
 	+(7*H(1,x))/(3*z)
 	-(7*H(1,x))/(3*x*z)
 	-(x*H(1,x))/(6*z)
 	-(z*H(1,x))/(2*x)
 	+(H(0,z)*H(1,x))/2
 	-(7*H(0,z)*H(1,x))/(2*x)
 	-(4*H(0,z)*H(1,x))/z
 	+(4*H(0,z)*H(1,x))/(x*z)
 	+(2*x*H(0,z)*H(1,x))/z
 	+(z*H(0,z)*H(1,x))/x
 	-(29*H(1,z))/12
 	+(17*H(1,z))/(6*x)
 	+(7*H(1,z))/(3*z)
 	-(7*H(1,z))/(3*x*z)
 	-(x*H(1,z))/(6*z)
 	-(z*H(1,z))/x
 	-(H(0,x)*H(1,z))/2
 	+(5*H(0,x)*H(1,z))/x
 	+(4*H(0,x)*H(1,z))/z
 	-(4*H(0,x)*H(1,z))/(x*z)
 	-(2*x*H(0,x)*H(1,z))/z
 	-(5*z*H(0,x)*H(1,z))/(2*x)
 	+(2*H(1,x)*H(1,z))/x
 	+(2*H(1,x)*H(1,z))/z
 	-(2*H(1,x)*H(1,z))/(x*z)
 	-(x*H(1,x)*H(1,z))/z
 	-(z*H(1,x)*H(1,z))/x
 	+H(0,1,x)/2
 	+(3*H(0,1,x))/x
 	+(4*H(0,1,x))/z
 	-(4*H(0,1,x))/(x*z)
 	-(2*x*H(0,1,x))/z
 	-(3*z*H(0,1,x))/(2*x)
 	+H(0,1,z)
 	-(9*H(0,1,z))/(2*x)
 	-(4*H(0,1,z))/z
 	+(4*H(0,1,z))/(x*z)
 	+(2*x*H(0,1,z))/z
 	+(3*z*H(0,1,z))/(2*x)
 	-H(0,0,x)/2
 	+(8*H(0,0,x))/x
 	+(8*H(0,0,x))/z
 	-(8*H(0,0,x))/(x*z)
 	-(4*x*H(0,0,x))/z
 	-(7*z*H(0,0,x))/(2*x)
 	-2*H(0,0,z)
 	+(8*H(0,0,z))/x
 	+(8*H(0,0,z))/z
 	-(8*H(0,0,z))/(x*z)
 	-(4*x*H(0,0,z))/z
 	-(2*z*H(0,0,z))/x
 	+H(1,0,x)/2
 	+(3*H(1,0,x))/x
 	+(4*H(1,0,x))/z
 	-(4*H(1,0,x))/(x*z)
 	-(2*x*H(1,0,x))/z
 	-(3*z*H(1,0,x))/(2*x)
 	+H(1,0,z)
 	-(9*H(1,0,z))/(2*x)
 	-(4*H(1,0,z))/z
 	+(4*H(1,0,z))/(x*z)
 	+(2*x*H(1,0,z))/z
 	+(3*z*H(1,0,z))/(2*x)
 	+H(1,1,x)
 	+H(1,1,x)/(2*x)
 	+(2*H(1,1,x))/z
 	-(2*H(1,1,x))/(x*z)
 	-(x*H(1,1,x))/z
 	-(z*H(1,1,x))/(2*x)
 	-H(1,1,z)/2
 	+(7*H(1,1,z))/(2*x)
 	+(2*H(1,1,z))/z
 	-(2*H(1,1,z))/(x*z)
 	-(x*H(1,1,z))/z
 	-(2*z*H(1,1,z))/x
 	)
 	+T(u1)* (
 	2
 	-Pi2/12
 	-2/x
 	+Pi2/(2*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	+z/(2*x)
 	-(Pi2*z)/(12*x)
 	+6*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	+(3*z*H(0,x))/(2*x)
 	-4*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	-(z*H(0,z))/x
 	-(5*H(0,x)*H(0,z))/2
 	+(10*H(0,x)*H(0,z))/x
 	+(10*H(0,x)*H(0,z))/z
 	-(10*H(0,x)*H(0,z))/(x*z)
 	-(5*x*H(0,x)*H(0,z))/z
 	-(5*z*H(0,x)*H(0,z))/(2*x)
 	+(H(0,x)*H(0,[1-x-z]))/2
 	-(3*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(H(0,x)*H(0,[1-x-z]))/z
 	+(H(0,x)*H(0,[1-x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(H(0,x)*H(0,[x-z]))/2
 	-(2*H(0,x)*H(0,[x-z]))/x
 	-(2*H(0,x)*H(0,[x-z]))/z
 	+(2*H(0,x)*H(0,[x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-(H(0,z)*H(0,[x-z]))/2
 	+(2*H(0,z)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/z
 	-(2*H(0,z)*H(0,[x-z]))/(x*z)
 	-(x*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+(11*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(z*H(1,x))/(2*x)
 	-H(0,z)*H(1,x)
 	+(5*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(z*H(0,z)*H(1,x))/x
 	+(13*H(1,z))/4
 	-(7*H(1,z))/(2*x)
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	+(z*H(1,z))/x
 	+(5*H(0,x)*H(1,z))/2
 	-(19*H(0,x)*H(1,z))/(2*x)
 	-(9*H(0,x)*H(1,z))/z
 	+(9*H(0,x)*H(1,z))/(x*z)
 	+(9*x*H(0,x)*H(1,z))/(2*z)
 	+(5*z*H(0,x)*H(1,z))/(2*x)
 	+(H(0,[1-x-z])*H(1,z))/2
 	-(3*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(H(0,[1-x-z])*H(1,z))/z
 	+(H(0,[1-x-z])*H(1,z))/(x*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	+(3*H(1,x)*H(1,z))/2
 	-(11*H(1,x)*H(1,z))/(2*x)
 	-(5*H(1,x)*H(1,z))/z
 	+(5*H(1,x)*H(1,z))/(x*z)
 	+(5*x*H(1,x)*H(1,z))/(2*z)
 	+(3*z*H(1,x)*H(1,z))/(2*x)
 	+2*H(0,1,x)
 	-(17*H(0,1,x))/(2*x)
 	-(9*H(0,1,x))/z
 	+(9*H(0,1,x))/(x*z)
 	+(9*x*H(0,1,x))/(2*z)
 	+(2*z*H(0,1,x))/x
 	-2*H(0,1,z)
 	+(15*H(0,1,z))/(2*x)
 	+(7*H(0,1,z))/z
 	-(7*H(0,1,z))/(x*z)
 	-(7*x*H(0,1,z))/(2*z)
 	-(2*z*H(0,1,z))/x
 	+H(0,1,z*[1-x]^-1)/2
 	-(3*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(0,1,z*[1-x]^-1)/z
 	+H(0,1,z*[1-x]^-1)/(x*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+(z*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/2
 	+(3*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/z
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/x
 	-(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/z
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	+3*H(0,0,x)
 	-(12*H(0,0,x))/x
 	-(12*H(0,0,x))/z
 	+(12*H(0,0,x))/(x*z)
 	+(6*x*H(0,0,x))/z
 	+(3*z*H(0,0,x))/x
 	+2*H(0,0,z)
 	-(8*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(2*z*H(0,0,z))/x
 	+2*H(1,0,x)
 	-(17*H(1,0,x))/(2*x)
 	-(9*H(1,0,x))/z
 	+(9*H(1,0,x))/(x*z)
 	+(9*x*H(1,0,x))/(2*z)
 	+(2*z*H(1,0,x))/x
 	-2*H(1,0,z)
 	+(7*H(1,0,z))/x
 	+(6*H(1,0,z))/z
 	-(6*H(1,0,z))/(x*z)
 	-(3*x*H(1,0,z))/z
 	-(2*z*H(1,0,z))/x
 	+H(1,1,x)/2
 	-(7*H(1,1,x))/(2*x)
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(z*H(1,1,x))/(2*x)
 	+(3*H(1,1,z))/2
 	-(5*H(1,1,z))/x
 	-(4*H(1,1,z))/z
 	+(4*H(1,1,z))/(x*z)
 	+(2*x*H(1,1,z))/z
 	+(3*z*H(1,1,z))/(2*x)
 	)
 	+T(u2)* (
 	2
 	-Pi2/12
 	-2/x
 	+Pi2/(2*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	+z/(2*x)
 	-(Pi2*z)/(12*x)
 	+6*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	+(3*z*H(0,x))/(2*x)
 	-4*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	-(z*H(0,z))/x
 	-3*H(0,x)*H(0,z)
 	+(23*H(0,x)*H(0,z))/(2*x)
 	+(11*H(0,x)*H(0,z))/z
 	-(11*H(0,x)*H(0,z))/(x*z)
 	-(11*x*H(0,x)*H(0,z))/(2*z)
 	-(3*z*H(0,x)*H(0,z))/x
 	+(H(0,x)*H(0,[x-z]))/2
 	-(2*H(0,x)*H(0,[x-z]))/x
 	-(2*H(0,x)*H(0,[x-z]))/z
 	+(2*H(0,x)*H(0,[x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-(H(0,z)*H(0,[x-z]))/2
 	+(2*H(0,z)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/z
 	-(2*H(0,z)*H(0,[x-z]))/(x*z)
 	-(x*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-(3*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(11*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(z*H(1,x))/(2*x)
 	-H(0,z)*H(1,x)
 	+(5*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(z*H(0,z)*H(1,x))/x
 	+(13*H(1,z))/4
 	-(7*H(1,z))/(2*x)
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	+(z*H(1,z))/x
 	+3*H(0,x)*H(1,z)
 	-(11*H(0,x)*H(1,z))/x
 	-(10*H(0,x)*H(1,z))/z
 	+(10*H(0,x)*H(1,z))/(x*z)
 	+(5*x*H(0,x)*H(1,z))/z
 	+(3*z*H(0,x)*H(1,z))/x
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-(3*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+H(1,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(2*x*H(1,x)*H(1,z))/z
 	+(z*H(1,x)*H(1,z))/x
 	+(3*H(0,1,x))/2
 	-(7*H(0,1,x))/x
 	-(8*H(0,1,x))/z
 	+(8*H(0,1,x))/(x*z)
 	+(4*x*H(0,1,x))/z
 	+(3*z*H(0,1,x))/(2*x)
 	-(5*H(0,1,z))/2
 	+(9*H(0,1,z))/x
 	+(8*H(0,1,z))/z
 	-(8*H(0,1,z))/(x*z)
 	-(4*x*H(0,1,z))/z
 	-(5*z*H(0,1,z))/(2*x)
 	-H(0,1,[1-x]/z)/2
 	+(3*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,[1-x]/z)/z
 	-H(0,1,[1-x]/z)/(x*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-(z*H(0,1,[1-x]/z))/(2*x)
 	-H(0,1,[1-x]*[1-z]^-1)/2
 	+H(0,1,[1-x]*[1-z]^-1)/x
 	-(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/2
 	-(3*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/z
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/z
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	+(7*H(0,0,x))/2
 	-(27*H(0,0,x))/(2*x)
 	-(13*H(0,0,x))/z
 	+(13*H(0,0,x))/(x*z)
 	+(13*x*H(0,0,x))/(2*z)
 	+(7*z*H(0,0,x))/(2*x)
 	+2*H(0,0,z)
 	-(8*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(2*z*H(0,0,z))/x
 	+(3*H(1,0,x))/2
 	-(7*H(1,0,x))/x
 	-(8*H(1,0,x))/z
 	+(8*H(1,0,x))/(x*z)
 	+(4*x*H(1,0,x))/z
 	+(3*z*H(1,0,x))/(2*x)
 	-(5*H(1,0,z))/2
 	+(17*H(1,0,z))/(2*x)
 	+(7*H(1,0,z))/z
 	-(7*H(1,0,z))/(x*z)
 	-(7*x*H(1,0,z))/(2*z)
 	-(5*z*H(1,0,z))/(2*x)
 	+H(1,1,x)/2
 	-(7*H(1,1,x))/(2*x)
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(z*H(1,1,x))/(2*x)
 	+2*H(1,1,z)
 	-(13*H(1,1,z))/(2*x)
 	-(5*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+(2*z*H(1,1,z))/x
 	)
 	+T(u3)* (
 	2
 	-(5*Pi2)/12
 	-2/x
 	+(3*Pi2)/(2*x)
 	-2/z
 	+(4*Pi2)/(3*z)
 	+2/(x*z)
 	-(4*Pi2)/(3*x*z)
 	-(2*Pi2*x)/(3*z)
 	+z/(2*x)
 	-(5*Pi2*z)/(12*x)
 	+6*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	+(3*z*H(0,x))/(2*x)
 	-4*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	-(z*H(0,z))/x
 	-3*H(0,x)*H(0,z)
 	+(12*H(0,x)*H(0,z))/x
 	+(12*H(0,x)*H(0,z))/z
 	-(12*H(0,x)*H(0,z))/(x*z)
 	-(6*x*H(0,x)*H(0,z))/z
 	-(3*z*H(0,x)*H(0,z))/x
 	+(H(0,x)*H(0,[1-x-z]))/2
 	-(3*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(H(0,x)*H(0,[1-x-z]))/z
 	+(H(0,x)*H(0,[1-x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(H(0,x)*H(0,((-1)*[x-z])))/2
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(H(0,z)*H(0,((-1)*[x-z])))/2
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(11*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(z*H(1,x))/(2*x)
 	-(H(0,z)*H(1,x))/2
 	+(4*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(z*H(0,z)*H(1,x))/(2*x)
 	+(13*H(1,z))/4
 	-(7*H(1,z))/(2*x)
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	+(z*H(1,z))/x
 	+3*H(0,x)*H(1,z)
 	-(21*H(0,x)*H(1,z))/(2*x)
 	-(9*H(0,x)*H(1,z))/z
 	+(9*H(0,x)*H(1,z))/(x*z)
 	+(9*x*H(0,x)*H(1,z))/(2*z)
 	+(3*z*H(0,x)*H(1,z))/x
 	+(H(0,[1-x-z])*H(1,z))/2
 	-(3*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(H(0,[1-x-z])*H(1,z))/z
 	+(H(0,[1-x-z])*H(1,z))/(x*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	+(H(1,x)*H(1,z))/2
 	-(5*H(1,x)*H(1,z))/(2*x)
 	-(3*H(1,x)*H(1,z))/z
 	+(3*H(1,x)*H(1,z))/(x*z)
 	+(3*x*H(1,x)*H(1,z))/(2*z)
 	+(z*H(1,x)*H(1,z))/(2*x)
 	+(3*H(0,1,x))/2
 	-(15*H(0,1,x))/(2*x)
 	-(9*H(0,1,x))/z
 	+(9*H(0,1,x))/(x*z)
 	+(9*x*H(0,1,x))/(2*z)
 	+(3*z*H(0,1,x))/(2*x)
 	-(5*H(0,1,z))/2
 	+(17*H(0,1,z))/(2*x)
 	+(7*H(0,1,z))/z
 	-(7*H(0,1,z))/(x*z)
 	-(7*x*H(0,1,z))/(2*z)
 	-(5*z*H(0,1,z))/(2*x)
 	+H(0,1,z*[1-x]^-1)/2
 	-(3*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(0,1,z*[1-x]^-1)/z
 	+H(0,1,z*[1-x]^-1)/(x*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+(z*H(0,1,z*[1-x]^-1))/(2*x)
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/x
 	+(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/z
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/2
 	-(3*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/z
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+(7*H(0,0,x))/2
 	-(14*H(0,0,x))/x
 	-(14*H(0,0,x))/z
 	+(14*H(0,0,x))/(x*z)
 	+(7*x*H(0,0,x))/z
 	+(7*z*H(0,0,x))/(2*x)
 	+(5*H(0,0,z))/2
 	-(10*H(0,0,z))/x
 	-(10*H(0,0,z))/z
 	+(10*H(0,0,z))/(x*z)
 	+(5*x*H(0,0,z))/z
 	+(5*z*H(0,0,z))/(2*x)
 	+(3*H(1,0,x))/2
 	-(15*H(1,0,x))/(2*x)
 	-(9*H(1,0,x))/z
 	+(9*H(1,0,x))/(x*z)
 	+(9*x*H(1,0,x))/(2*z)
 	+(3*z*H(1,0,x))/(2*x)
 	-(5*H(1,0,z))/2
 	+(8*H(1,0,z))/x
 	+(6*H(1,0,z))/z
 	-(6*H(1,0,z))/(x*z)
 	-(3*x*H(1,0,z))/z
 	-(5*z*H(1,0,z))/(2*x)
 	+(3*H(1,1,x))/2
 	-(13*H(1,1,x))/(2*x)
 	-(7*H(1,1,x))/z
 	+(7*H(1,1,x))/(x*z)
 	+(7*x*H(1,1,x))/(2*z)
 	+(3*z*H(1,1,x))/(2*x)
 	+(5*H(1,1,z))/2
 	-(8*H(1,1,z))/x
 	-(6*H(1,1,z))/z
 	+(6*H(1,1,z))/(x*z)
 	+(3*x*H(1,1,z))/z
 	+(5*z*H(1,1,z))/(2*x)
 	)
 	+T(u4)* (
 	2
 	-Pi2/12
 	-2/x
 	+Pi2/(2*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	+z/(2*x)
 	-(Pi2*z)/(12*x)
 	+6*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	+(3*z*H(0,x))/(2*x)
 	-4*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	-(z*H(0,z))/x
 	-(5*H(0,x)*H(0,z))/2
 	+(21*H(0,x)*H(0,z))/(2*x)
 	+(11*H(0,x)*H(0,z))/z
 	-(11*H(0,x)*H(0,z))/(x*z)
 	-(11*x*H(0,x)*H(0,z))/(2*z)
 	-(5*z*H(0,x)*H(0,z))/(2*x)
 	+(H(0,x)*H(0,((-1)*[x-z])))/2
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(H(0,z)*H(0,((-1)*[x-z])))/2
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/2
 	-(3*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(11*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(z*H(1,x))/(2*x)
 	-(3*H(0,z)*H(1,x))/2
 	+(7*H(0,z)*H(1,x))/x
 	+(8*H(0,z)*H(1,x))/z
 	-(8*H(0,z)*H(1,x))/(x*z)
 	-(4*x*H(0,z)*H(1,x))/z
 	-(3*z*H(0,z)*H(1,x))/(2*x)
 	+(13*H(1,z))/4
 	-(7*H(1,z))/(2*x)
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	+(z*H(1,z))/x
 	+(5*H(0,x)*H(1,z))/2
 	-(9*H(0,x)*H(1,z))/x
 	-(8*H(0,x)*H(1,z))/z
 	+(8*H(0,x)*H(1,z))/(x*z)
 	+(4*x*H(0,x)*H(1,z))/z
 	+(5*z*H(0,x)*H(1,z))/(2*x)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/2
 	-(3*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+H(1,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(2*x*H(1,x)*H(1,z))/z
 	+(z*H(1,x)*H(1,z))/x
 	+2*H(0,1,x)
 	-(9*H(0,1,x))/x
 	-(10*H(0,1,x))/z
 	+(10*H(0,1,x))/(x*z)
 	+(5*x*H(0,1,x))/z
 	+(2*z*H(0,1,x))/x
 	-2*H(0,1,z)
 	+(7*H(0,1,z))/x
 	+(6*H(0,1,z))/z
 	-(6*H(0,1,z))/(x*z)
 	-(3*x*H(0,1,z))/z
 	-(2*z*H(0,1,z))/x
 	-H(0,1,[1-x]/z)/2
 	+(3*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,[1-x]/z)/z
 	-H(0,1,[1-x]/z)/(x*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-(z*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,[1-x]^-1*[1-z])/2
 	-H(0,1,[1-x]^-1*[1-z])/x
 	+(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/z
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/2
 	+(3*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/z
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+3*H(0,0,x)
 	-(25*H(0,0,x))/(2*x)
 	-(13*H(0,0,x))/z
 	+(13*H(0,0,x))/(x*z)
 	+(13*x*H(0,0,x))/(2*z)
 	+(3*z*H(0,0,x))/x
 	+(3*H(0,0,z))/2
 	-(7*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(3*z*H(0,0,z))/(2*x)
 	+2*H(1,0,x)
 	-(9*H(1,0,x))/x
 	-(10*H(1,0,x))/z
 	+(10*H(1,0,x))/(x*z)
 	+(5*x*H(1,0,x))/z
 	+(2*z*H(1,0,x))/x
 	-2*H(1,0,z)
 	+(13*H(1,0,z))/(2*x)
 	+(5*H(1,0,z))/z
 	-(5*H(1,0,z))/(x*z)
 	-(5*x*H(1,0,z))/(2*z)
 	-(2*z*H(1,0,z))/x
 	+H(1,1,x)/2
 	-(7*H(1,1,x))/(2*x)
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(z*H(1,1,x))/(2*x)
 	+2*H(1,1,z)
 	-(13*H(1,1,z))/(2*x)
 	-(5*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+(2*z*H(1,1,z))/x
 	);
id, qE31tqp =
 	+D([1-x])*e^(-3)* (
 	1/4
 	-z/2
 	+z^2/2
 	)
 	+D([1-x])*e^(-2)* (
 	3/8
 	-(5*z)/4
 	+(5*z^2)/4
 	-H(0,z)/4
 	+(z*H(0,z))/2
 	-(z^2*H(0,z))/2
 	+H(1,z)/4
 	-(z*H(1,z))/2
 	+(z^2*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	1
 	-Pi2/6
 	-(13*z)/4
 	+(Pi2*z)/3
 	+(13*z^2)/4
 	-(Pi2*z^2)/3
 	-(3*H(0,z))/8
 	+(5*z*H(0,z))/4
 	-(5*z^2*H(0,z))/4
 	+(3*H(1,z))/8
 	-(5*z*H(1,z))/4
 	+(5*z^2*H(1,z))/4
 	-H(0,1,z)/4
 	+(z*H(0,1,z))/2
 	-(z^2*H(0,1,z))/2
 	+H(0,0,z)/4
 	-(z*H(0,0,z))/2
 	+(z^2*H(0,0,z))/2
 	-H(1,0,z)/4
 	+(z*H(1,0,z))/2
 	-(z^2*H(1,0,z))/2
 	+H(1,1,z)/4
 	-(z*H(1,1,z))/2
 	+(z^2*H(1,1,z))/2
 	)
 	+D([1-x])*1* (
 	2
 	-Pi2/4
 	-(29*z)/4
 	+(5*Pi2*z)/6
 	+(29*z^2)/4
 	-(5*Pi2*z^2)/6
 	-H(0,z)
 	+(Pi2*H(0,z))/6
 	+(13*z*H(0,z))/4
 	-(Pi2*z*H(0,z))/3
 	-(13*z^2*H(0,z))/4
 	+(Pi2*z^2*H(0,z))/3
 	+H(1,z)
 	-(Pi2*H(1,z))/6
 	-(13*z*H(1,z))/4
 	+(Pi2*z*H(1,z))/3
 	+(13*z^2*H(1,z))/4
 	-(Pi2*z^2*H(1,z))/3
 	-(3*H(0,1,z))/8
 	+(5*z*H(0,1,z))/4
 	-(5*z^2*H(0,1,z))/4
 	+H(0,0,1,z)/4
 	-(z*H(0,0,1,z))/2
 	+(z^2*H(0,0,1,z))/2
 	+(3*H(0,0,z))/8
 	-(5*z*H(0,0,z))/4
 	+(5*z^2*H(0,0,z))/4
 	-(3*H(1,0,z))/8
 	+(5*z*H(1,0,z))/4
 	-(5*z^2*H(1,0,z))/4
 	+(3*H(1,1,z))/8
 	-(5*z*H(1,1,z))/4
 	+(5*z^2*H(1,1,z))/4
 	-H(1,0,1,z)/4
 	+(z*H(1,0,1,z))/2
 	-(z^2*H(1,0,1,z))/2
 	+H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/2
 	+(z^2*H(0,1,0,z))/2
 	-H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/2
 	-(z^2*H(0,1,1,z))/2
 	-H(0,0,0,z)/4
 	+(z*H(0,0,0,z))/2
 	-(z^2*H(0,0,0,z))/2
 	+H(1,0,0,z)/4
 	-(z*H(1,0,0,z))/2
 	+(z^2*H(1,0,0,z))/2
 	-H(1,1,0,z)/4
 	+(z*H(1,1,0,z))/2
 	-(z^2*H(1,1,0,z))/2
 	+H(1,1,1,z)/4
 	-(z*H(1,1,1,z))/2
 	+(z^2*H(1,1,1,z))/2
 	-(2*Zeta3)/3
 	+(4*z*Zeta3)/3
 	-(4*z^2*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	
 	-1/2
 	+z
 	-z^2
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-3/4
 	+(5*z)/2
 	-(5*z^2)/2
 	+H(0,z)/2
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-H(1,z)/2
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	
 	-2
 	+Pi2/3
 	+(13*z)/2
 	-(2*Pi2*z)/3
 	-(13*z^2)/2
 	+(2*Pi2*z^2)/3
 	+(3*H(0,z))/4
 	-(5*z*H(0,z))/2
 	+(5*z^2*H(0,z))/2
 	-(3*H(1,z))/4
 	+(5*z*H(1,z))/2
 	-(5*z^2*H(1,z))/2
 	+H(0,1,z)/2
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-H(0,0,z)/2
 	+z*H(0,0,z)
 	-z^2*H(0,0,z)
 	+H(1,0,z)/2
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-H(1,1,z)/2
 	+z*H(1,1,z)
 	-z^2*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	1
 	-2*z
 	+2*z^2
 	)
 	+D1([1-x])*1* (
 	3/2
 	-5*z
 	+5*z^2
 	-H(0,z)
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+H(1,z)
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+D2([1-x])*1* (
 	
 	-1
 	+2*z
 	-2*z^2
 	)
 	+e^(-2)* (
 	z/x
 	-z^2/x
 	)
 	+e^(-1)* (
 	(5*z)/(2*x)
 	-(5*z^2)/(2*x)
 	+(2*z*H(0,x))/x
 	-(2*z^2*H(0,x))/x
 	-[1-x]^-1*H(0,x)
 	+2*z*[1-x]^-1*H(0,x)
 	-2*z^2*[1-x]^-1*H(0,x)
 	-(z*H(0,z))/x
 	+(z^2*H(0,z))/x
 	+(2*z*H(1,x))/x
 	-(2*z^2*H(1,x))/x
 	+(z*H(1,z))/x
 	-(z^2*H(1,z))/x
 	)
 	+1* (
 	(13*z)/(2*x)
 	-(2*Pi2*z)/(3*x)
 	-(13*z^2)/(2*x)
 	+(2*Pi2*z^2)/(3*x)
 	+(5*z*H(0,x))/x
 	-(5*z^2*H(0,x))/x
 	-(3*[1-x]^-1*H(0,x))/2
 	+5*z*[1-x]^-1*H(0,x)
 	-5*z^2*[1-x]^-1*H(0,x)
 	-(5*z*H(0,z))/(2*x)
 	+(5*z^2*H(0,z))/(2*x)
 	-(2*z*H(0,x)*H(0,z))/x
 	+(2*z^2*H(0,x)*H(0,z))/x
 	+[1-x]^-1*H(0,x)*H(0,z)
 	-2*z*[1-x]^-1*H(0,x)*H(0,z)
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	+(5*z*H(1,x))/x
 	-(5*z^2*H(1,x))/x
 	-(2*z*H(0,z)*H(1,x))/x
 	+(2*z^2*H(0,z)*H(1,x))/x
 	+(5*z*H(1,z))/(2*x)
 	-(5*z^2*H(1,z))/(2*x)
 	+(2*z*H(0,x)*H(1,z))/x
 	-(2*z^2*H(0,x)*H(1,z))/x
 	-[1-x]^-1*H(0,x)*H(1,z)
 	+2*z*[1-x]^-1*H(0,x)*H(1,z)
 	-2*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(2*z*H(1,x)*H(1,z))/x
 	-(2*z^2*H(1,x)*H(1,z))/x
 	+(4*z*H(0,1,x))/x
 	-(4*z^2*H(0,1,x))/x
 	-2*[1-x]^-1*H(0,1,x)
 	+4*z*[1-x]^-1*H(0,1,x)
 	-4*z^2*[1-x]^-1*H(0,1,x)
 	-(z*H(0,1,z))/x
 	+(z^2*H(0,1,z))/x
 	+(4*z*H(0,0,x))/x
 	-(4*z^2*H(0,0,x))/x
 	-2*[1-x]^-1*H(0,0,x)
 	+4*z*[1-x]^-1*H(0,0,x)
 	-4*z^2*[1-x]^-1*H(0,0,x)
 	+(z*H(0,0,z))/x
 	-(z^2*H(0,0,z))/x
 	+(4*z*H(1,0,x))/x
 	-(4*z^2*H(1,0,x))/x
 	-2*[1-x]^-1*H(1,0,x)
 	+4*z*[1-x]^-1*H(1,0,x)
 	-4*z^2*[1-x]^-1*H(1,0,x)
 	-(z*H(1,0,z))/x
 	+(z^2*H(1,0,z))/x
 	+(4*z*H(1,1,x))/x
 	-(4*z^2*H(1,1,x))/x
 	+(z*H(1,1,z))/x
 	-(z^2*H(1,1,z))/x
 	);
id, qpE31tq =
 	+D([1-z])*e^(-3)* (
 	1/2
 	-1/(2*x)
 	-x/4
 	)
 	+D([1-z])*e^(-2)* (
 	5/4
 	-5/(4*x)
 	-(3*x)/8
 	+H(0,x)
 	-H(0,x)/x
 	-(x*H(0,x))/2
 	+H(1,x)/2
 	-H(1,x)/(2*x)
 	-(x*H(1,x))/4
 	)
 	+D([1-z])*e^(-1)* (
 	13/4
 	-Pi2/12
 	-13/(4*x)
 	+Pi2/(12*x)
 	-x
 	+(Pi2*x)/24
 	+(5*H(0,x))/2
 	-(5*H(0,x))/(2*x)
 	-(3*x*H(0,x))/4
 	+(5*H(1,x))/4
 	-(5*H(1,x))/(4*x)
 	-(3*x*H(1,x))/8
 	+H(0,1,x)
 	-H(0,1,x)/x
 	-(x*H(0,1,x))/2
 	+2*H(0,0,x)
 	-(2*H(0,0,x))/x
 	-x*H(0,0,x)
 	+H(1,0,x)
 	-H(1,0,x)/x
 	-(x*H(1,0,x))/2
 	+H(1,1,x)/2
 	-H(1,1,x)/(2*x)
 	-(x*H(1,1,x))/4
 	)
 	+D([1-z])*1* (
 	29/4
 	-(5*Pi2)/24
 	-29/(4*x)
 	+(5*Pi2)/(24*x)
 	-2*x
 	+(Pi2*x)/16
 	+(13*H(0,x))/2
 	-(Pi2*H(0,x))/6
 	-(13*H(0,x))/(2*x)
 	+(Pi2*H(0,x))/(6*x)
 	-2*x*H(0,x)
 	+(Pi2*x*H(0,x))/12
 	+(13*H(1,x))/4
 	-(Pi2*H(1,x))/12
 	-(13*H(1,x))/(4*x)
 	+(Pi2*H(1,x))/(12*x)
 	-x*H(1,x)
 	+(Pi2*x*H(1,x))/24
 	+(5*H(0,1,x))/2
 	-(5*H(0,1,x))/(2*x)
 	-(3*x*H(0,1,x))/4
 	+2*H(0,0,1,x)
 	-(2*H(0,0,1,x))/x
 	-x*H(0,0,1,x)
 	+5*H(0,0,x)
 	-(5*H(0,0,x))/x
 	-(3*x*H(0,0,x))/2
 	+(5*H(1,0,x))/2
 	-(5*H(1,0,x))/(2*x)
 	-(3*x*H(1,0,x))/4
 	+(5*H(1,1,x))/4
 	-(5*H(1,1,x))/(4*x)
 	-(3*x*H(1,1,x))/8
 	+H(1,0,1,x)
 	-H(1,0,1,x)/x
 	-(x*H(1,0,1,x))/2
 	+2*H(0,1,0,x)
 	-(2*H(0,1,0,x))/x
 	-x*H(0,1,0,x)
 	+H(0,1,1,x)
 	-H(0,1,1,x)/x
 	-(x*H(0,1,1,x))/2
 	+4*H(0,0,0,x)
 	-(4*H(0,0,0,x))/x
 	-2*x*H(0,0,0,x)
 	+2*H(1,0,0,x)
 	-(2*H(1,0,0,x))/x
 	-x*H(1,0,0,x)
 	+H(1,1,0,x)
 	-H(1,1,0,x)/x
 	-(x*H(1,1,0,x))/2
 	+H(1,1,1,x)/2
 	-H(1,1,1,x)/(2*x)
 	-(x*H(1,1,1,x))/4
 	-(4*Zeta3)/3
 	+(4*Zeta3)/(3*x)
 	+(2*x*Zeta3)/3
 	)
 	+D0([1-z])*e^(-2)* (
 	
 	-1
 	+x^-1
 	+x/2
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-5/2
 	+5/(2*x)
 	+(3*x)/4
 	-2*H(0,x)
 	+(2*H(0,x))/x
 	+x*H(0,x)
 	-H(1,x)
 	+H(1,x)/x
 	+(x*H(1,x))/2
 	)
 	+D0([1-z])*1* (
 	
 	-13/2
 	+Pi2/6
 	+13/(2*x)
 	-Pi2/(6*x)
 	+2*x
 	-(Pi2*x)/12
 	-5*H(0,x)
 	+(5*H(0,x))/x
 	+(3*x*H(0,x))/2
 	-(5*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	+(3*x*H(1,x))/4
 	-2*H(0,1,x)
 	+(2*H(0,1,x))/x
 	+x*H(0,1,x)
 	-4*H(0,0,x)
 	+(4*H(0,0,x))/x
 	+2*x*H(0,0,x)
 	-2*H(1,0,x)
 	+(2*H(1,0,x))/x
 	+x*H(1,0,x)
 	-H(1,1,x)
 	+H(1,1,x)/x
 	+(x*H(1,1,x))/2
 	)
 	+D1([1-z])*e^(-1)* (
 	2
 	-2/x
 	-x
 	)
 	+D1([1-z])*1* (
 	5
 	-5/x
 	-(3*x)/2
 	+4*H(0,x)
 	-(4*H(0,x))/x
 	-2*x*H(0,x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-x*H(1,x)
 	)
 	+D2([1-z])*1* (
 	
 	-2
 	+2/x
 	+x
 	)
 	+e^(-2)* (
 	1/2
 	-x^-1
 	)
 	+e^(-1)* (
 	7/4
 	-5/(2*x)
 	+H(0,x)
 	-(2*H(0,x))/x
 	-H(0,z)/2
 	+H(0,z)/x
 	+[1-z]^-1*H(0,z)
 	-([1-z]^-1*H(0,z))/x
 	-(x*[1-z]^-1*H(0,z))/2
 	+H(1,x)/2
 	-H(1,x)/x
 	+H(1,z)
 	-(2*H(1,z))/x
 	)
 	+1* (
 	9/2
 	-Pi2/12
 	-13/(2*x)
 	+Pi2/(6*x)
 	+(7*H(0,x))/2
 	-(5*H(0,x))/x
 	-(7*H(0,z))/4
 	+(5*H(0,z))/(2*x)
 	+(5*[1-z]^-1*H(0,z))/2
 	-(5*[1-z]^-1*H(0,z))/(2*x)
 	-(3*x*[1-z]^-1*H(0,z))/4
 	-H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,z))/x
 	+2*[1-z]^-1*H(0,x)*H(0,z)
 	-(2*[1-z]^-1*H(0,x)*H(0,z))/x
 	-x*[1-z]^-1*H(0,x)*H(0,z)
 	+(7*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(H(0,z)*H(1,x))/2
 	+(H(0,z)*H(1,x))/x
 	+[1-z]^-1*H(0,z)*H(1,x)
 	-([1-z]^-1*H(0,z)*H(1,x))/x
 	-(x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+(7*H(1,z))/2
 	-(5*H(1,z))/x
 	+2*H(0,x)*H(1,z)
 	-(4*H(0,x)*H(1,z))/x
 	+H(1,x)*H(1,z)
 	-(2*H(1,x)*H(1,z))/x
 	+H(0,1,x)
 	-(2*H(0,1,x))/x
 	-H(0,1,z)
 	+(2*H(0,1,z))/x
 	+2*[1-z]^-1*H(0,1,z)
 	-(2*[1-z]^-1*H(0,1,z))/x
 	-x*[1-z]^-1*H(0,1,z)
 	+2*H(0,0,x)
 	-(4*H(0,0,x))/x
 	+H(0,0,z)/2
 	-H(0,0,z)/x
 	-[1-z]^-1*H(0,0,z)
 	+([1-z]^-1*H(0,0,z))/x
 	+(x*[1-z]^-1*H(0,0,z))/2
 	+H(1,0,x)
 	-(2*H(1,0,x))/x
 	-H(1,0,z)
 	+(2*H(1,0,z))/x
 	+2*[1-z]^-1*H(1,0,z)
 	-(2*[1-z]^-1*H(1,0,z))/x
 	-x*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)/2
 	-H(1,1,x)/x
 	+2*H(1,1,z)
 	-(4*H(1,1,z))/x
 	);
id, qpE31tqp =
 	+e^(-2)* (
 	1/2
 	-x^-1
 	-z^-1
 	+1/(x*z)
 	+x/(2*z)
 	)
 	+e^(-1)* (
 	7/4
 	-5/(2*x)
 	-5/(2*z)
 	+5/(2*x*z)
 	+(3*x)/(4*z)
 	+H(0,x)
 	-(2*H(0,x))/x
 	-(2*H(0,x))/z
 	+(2*H(0,x))/(x*z)
 	+(x*H(0,x))/z
 	-H(0,z)
 	+(2*H(0,z))/x
 	+(2*H(0,z))/z
 	-(2*H(0,z))/(x*z)
 	-(x*H(0,z))/z
 	+H(1,x)/2
 	-H(1,x)/x
 	-H(1,x)/z
 	+H(1,x)/(x*z)
 	+(x*H(1,x))/(2*z)
 	+H(1,z)/2
 	-H(1,z)/x
 	-H(1,z)/z
 	+H(1,z)/(x*z)
 	+(x*H(1,z))/(2*z)
 	)
 	+1* (
 	9/2
 	-Pi2/12
 	-13/(2*x)
 	+Pi2/(6*x)
 	-13/(2*z)
 	+Pi2/(6*z)
 	+13/(2*x*z)
 	-Pi2/(6*x*z)
 	+(2*x)/z
 	-(Pi2*x)/(12*z)
 	+(7*H(0,x))/2
 	-(5*H(0,x))/x
 	-(5*H(0,x))/z
 	+(5*H(0,x))/(x*z)
 	+(3*x*H(0,x))/(2*z)
 	-(7*H(0,z))/2
 	+(5*H(0,z))/x
 	+(5*H(0,z))/z
 	-(5*H(0,z))/(x*z)
 	-(3*x*H(0,z))/(2*z)
 	-2*H(0,x)*H(0,z)
 	+(4*H(0,x)*H(0,z))/x
 	+(4*H(0,x)*H(0,z))/z
 	-(4*H(0,x)*H(0,z))/(x*z)
 	-(2*x*H(0,x)*H(0,z))/z
 	+(7*H(1,x))/4
 	-(5*H(1,x))/(2*x)
 	-(5*H(1,x))/(2*z)
 	+(5*H(1,x))/(2*x*z)
 	+(3*x*H(1,x))/(4*z)
 	-H(0,z)*H(1,x)
 	+(2*H(0,z)*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/z
 	-(2*H(0,z)*H(1,x))/(x*z)
 	-(x*H(0,z)*H(1,x))/z
 	+(7*H(1,z))/4
 	-(5*H(1,z))/(2*x)
 	-(5*H(1,z))/(2*z)
 	+(5*H(1,z))/(2*x*z)
 	+(3*x*H(1,z))/(4*z)
 	+H(0,x)*H(1,z)
 	-(2*H(0,x)*H(1,z))/x
 	-(2*H(0,x)*H(1,z))/z
 	+(2*H(0,x)*H(1,z))/(x*z)
 	+(x*H(0,x)*H(1,z))/z
 	+(H(1,x)*H(1,z))/2
 	-(H(1,x)*H(1,z))/x
 	-(H(1,x)*H(1,z))/z
 	+(H(1,x)*H(1,z))/(x*z)
 	+(x*H(1,x)*H(1,z))/(2*z)
 	+H(0,1,x)
 	-(2*H(0,1,x))/x
 	-(2*H(0,1,x))/z
 	+(2*H(0,1,x))/(x*z)
 	+(x*H(0,1,x))/z
 	-H(0,1,z)
 	+(2*H(0,1,z))/x
 	+(2*H(0,1,z))/z
 	-(2*H(0,1,z))/(x*z)
 	-(x*H(0,1,z))/z
 	+2*H(0,0,x)
 	-(4*H(0,0,x))/x
 	-(4*H(0,0,x))/z
 	+(4*H(0,0,x))/(x*z)
 	+(2*x*H(0,0,x))/z
 	+2*H(0,0,z)
 	-(4*H(0,0,z))/x
 	-(4*H(0,0,z))/z
 	+(4*H(0,0,z))/(x*z)
 	+(2*x*H(0,0,z))/z
 	+H(1,0,x)
 	-(2*H(1,0,x))/x
 	-(2*H(1,0,x))/z
 	+(2*H(1,0,x))/(x*z)
 	+(x*H(1,0,x))/z
 	-H(1,0,z)
 	+(2*H(1,0,z))/x
 	+(2*H(1,0,z))/z
 	-(2*H(1,0,z))/(x*z)
 	-(x*H(1,0,z))/z
 	+H(1,1,x)/2
 	-H(1,1,x)/x
 	-H(1,1,x)/z
 	+H(1,1,x)/(x*z)
 	+(x*H(1,1,x))/(2*z)
 	+H(1,1,z)/2
 	-H(1,1,z)/x
 	-H(1,1,z)/z
 	+H(1,1,z)/(x*z)
 	+(x*H(1,1,z))/(2*z)
 	);
id, qE31hqp =
 	+D([1-x])*e^(-1)* (
 	5/18
 	-(5*z)/9
 	+(5*z^2)/9
 	)
 	+D([1-x])*1* (
 	14/27
 	-(7*Pi2)/72
 	-(43*z)/27
 	+(7*Pi2*z)/36
 	+(43*z^2)/27
 	-(7*Pi2*z^2)/36
 	-(5*H(0,z))/18
 	+(5*z*H(0,z))/9
 	-(5*z^2*H(0,z))/9
 	+(5*H(1,z))/18
 	-(5*z*H(1,z))/9
 	+(5*z^2*H(1,z))/9
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/6
 	+z/3
 	-z^2/3
 	)
 	+D0([1-x])*1* (
 	
 	-5/9
 	+(13*z)/9
 	-(13*z^2)/9
 	+H(0,z)/6
 	-(z*H(0,z))/3
 	+(z^2*H(0,z))/3
 	-H(1,z)/6
 	+(z*H(1,z))/3
 	-(z^2*H(1,z))/3
 	)
 	+D1([1-x])*1* (
 	1/2
 	-z
 	+z^2
 	)
 	+e^(-1)* (
 	z/(3*x)
 	-z^2/(3*x)
 	)
 	+1* (
 	(13*z)/(9*x)
 	-(13*z^2)/(9*x)
 	+(z*H(0,x))/x
 	-(z^2*H(0,x))/x
 	-([1-x]^-1*H(0,x))/2
 	+z*[1-x]^-1*H(0,x)
 	-z^2*[1-x]^-1*H(0,x)
 	-(z*H(0,z))/(3*x)
 	+(z^2*H(0,z))/(3*x)
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	+(z*H(1,z))/(3*x)
 	-(z^2*H(1,z))/(3*x)
 	);
id, qpE31hq =
 	+D([1-z])*e^(-1)* (
 	5/9
 	-5/(9*x)
 	-(5*x)/18
 	+H(0,x)/3
 	-H(0,x)/(3*x)
 	-(x*H(0,x))/6
 	)
 	+D([1-z])*1* (
 	43/27
 	-Pi2/36
 	-43/(27*x)
 	+Pi2/(36*x)
 	-(14*x)/27
 	+(Pi2*x)/72
 	+(13*H(0,x))/9
 	-(13*H(0,x))/(9*x)
 	-(5*x*H(0,x))/9
 	+(5*H(1,x))/9
 	-(5*H(1,x))/(9*x)
 	-(5*x*H(1,x))/18
 	+H(0,1,x)/3
 	-H(0,1,x)/(3*x)
 	-(x*H(0,1,x))/6
 	+H(0,0,x)
 	-H(0,0,x)/x
 	-(x*H(0,0,x))/2
 	+H(1,0,x)/3
 	-H(1,0,x)/(3*x)
 	-(x*H(1,0,x))/6
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/3
 	+1/(3*x)
 	+x/6
 	)
 	+D0([1-z])*1* (
 	
 	-13/9
 	+13/(9*x)
 	+(5*x)/9
 	-H(0,x)
 	+H(0,x)/x
 	+(x*H(0,x))/2
 	-H(1,x)/3
 	+H(1,x)/(3*x)
 	+(x*H(1,x))/6
 	)
 	+D1([1-z])*1* (
 	1
 	-x^-1
 	-x/2
 	)
 	+e^(-1)* (
 	1/6
 	-1/(3*x)
 	)
 	+1* (
 	8/9
 	-13/(9*x)
 	+H(0,x)/2
 	-H(0,x)/x
 	-H(0,z)/6
 	+H(0,z)/(3*x)
 	+([1-z]^-1*H(0,z))/3
 	-([1-z]^-1*H(0,z))/(3*x)
 	-(x*[1-z]^-1*H(0,z))/6
 	+H(1,x)/6
 	-H(1,x)/(3*x)
 	+H(1,z)/2
 	-H(1,z)/x
 	);
id, qpE31hqp =
 	+e^(-1)* (
 	1/6
 	-1/(3*x)
 	-1/(3*z)
 	+1/(3*x*z)
 	+x/(6*z)
 	)
 	+1* (
 	8/9
 	-13/(9*x)
 	-13/(9*z)
 	+13/(9*x*z)
 	+(5*x)/(9*z)
 	+H(0,x)/2
 	-H(0,x)/x
 	-H(0,x)/z
 	+H(0,x)/(x*z)
 	+(x*H(0,x))/(2*z)
 	-H(0,z)/2
 	+H(0,z)/x
 	+H(0,z)/z
 	-H(0,z)/(x*z)
 	-(x*H(0,z))/(2*z)
 	+H(1,x)/6
 	-H(1,x)/(3*x)
 	-H(1,x)/(3*z)
 	+H(1,x)/(3*x*z)
 	+(x*H(1,x))/(6*z)
 	+H(1,z)/6
 	-H(1,z)/(3*x)
 	-H(1,z)/(3*z)
 	+H(1,z)/(3*x*z)
 	+(x*H(1,z))/(6*z)
 	);
id, gG31qp =
 	+D([1-x])*e^(-2)* (
 	3/8
 	-(3*z)/4
 	+(3*z^2)/4
 	-H(0,z)/4
 	+(z*H(0,z))/2
 	-(z^2*H(0,z))/2
 	+H(1,z)/4
 	-(z*H(1,z))/2
 	+(z^2*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-10/9
 	+Pi2/24
 	+(53*z)/36
 	-(Pi2*z)/12
 	-(53*z^2)/36
 	+(Pi2*z^2)/12
 	-(3*H(0,z))/8
 	+(5*z*H(0,z))/4
 	-(5*z^2*H(0,z))/4
 	+(3*H(1,z))/8
 	-(5*z*H(1,z))/4
 	+(5*z^2*H(1,z))/4
 	-H(0,1,z)/4
 	+(z*H(0,1,z))/2
 	-(z^2*H(0,1,z))/2
 	+(3*H(0,0,z))/4
 	-(3*z*H(0,0,z))/2
 	+(3*z^2*H(0,0,z))/2
 	-H(1,0,z)/4
 	+(z*H(1,0,z))/2
 	-(z^2*H(1,0,z))/2
 	+(3*H(1,1,z))/4
 	-(3*z*H(1,1,z))/2
 	+(3*z^2*H(1,1,z))/2
 	)
 	+D([1-x])*1* (
 	
 	-121/54
 	+(41*Pi2)/144
 	+(643*z)/108
 	-(47*Pi2*z)/72
 	-(643*z^2)/108
 	+(47*Pi2*z^2)/72
 	+(10*H(0,z))/9
 	+(Pi2*H(0,z))/12
 	-(35*z*H(0,z))/36
 	-(Pi2*z*H(0,z))/6
 	+(35*z^2*H(0,z))/36
 	+(Pi2*z^2*H(0,z))/6
 	-(10*H(1,z))/9
 	-(Pi2*H(1,z))/6
 	+(35*z*H(1,z))/36
 	+(Pi2*z*H(1,z))/3
 	-(35*z^2*H(1,z))/36
 	-(Pi2*z^2*H(1,z))/3
 	-(3*H(0,1,z))/8
 	+(5*z*H(0,1,z))/4
 	-(5*z^2*H(0,1,z))/4
 	+(3*H(0,0,1,z))/4
 	-(3*z*H(0,0,1,z))/2
 	+(3*z^2*H(0,0,1,z))/2
 	+(3*H(0,0,z))/8
 	-(9*z*H(0,0,z))/4
 	+(9*z^2*H(0,0,z))/4
 	-(3*H(1,0,z))/8
 	+(5*z*H(1,0,z))/4
 	-(5*z^2*H(1,0,z))/4
 	+(3*H(1,1,z))/8
 	-(9*z*H(1,1,z))/4
 	+(9*z^2*H(1,1,z))/4
 	-H(1,0,1,z)/4
 	+(z*H(1,0,1,z))/2
 	-(z^2*H(1,0,1,z))/2
 	+H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/2
 	+(z^2*H(0,1,0,z))/2
 	-H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/2
 	-(z^2*H(0,1,1,z))/2
 	-(7*H(0,0,0,z))/4
 	+(7*z*H(0,0,0,z))/2
 	-(7*z^2*H(0,0,0,z))/2
 	+H(1,0,0,z)/4
 	-(z*H(1,0,0,z))/2
 	+(z^2*H(1,0,0,z))/2
 	-(3*H(1,1,0,z))/4
 	+(3*z*H(1,1,0,z))/2
 	-(3*z^2*H(1,1,0,z))/2
 	+(7*H(1,1,1,z))/4
 	-(7*z*H(1,1,1,z))/2
 	+(7*z^2*H(1,1,1,z))/2
 	)
 	+D0([1-x])*e^(-1)* (
 	1/6
 	-z/3
 	+z^2/3
 	+H(0,z)/2
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-H(1,z)/2
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	20/9
 	-Pi2/12
 	-(43*z)/9
 	+(Pi2*z)/6
 	+(43*z^2)/9
 	-(Pi2*z^2)/6
 	-H(0,z)/6
 	-(2*z*H(0,z))/3
 	+(2*z^2*H(0,z))/3
 	+H(1,z)/6
 	+(2*z*H(1,z))/3
 	-(2*z^2*H(1,z))/3
 	+H(0,1,z)/2
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-(3*H(0,0,z))/2
 	+3*z*H(0,0,z)
 	-3*z^2*H(0,0,z)
 	+H(1,0,z)/2
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-(3*H(1,1,z))/2
 	+3*z*H(1,1,z)
 	-3*z^2*H(1,1,z)
 	)
 	+D1([1-x])*1* (
 	
 	-5/4
 	+(5*z)/2
 	-(5*z^2)/2
 	-H(0,z)
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+H(1,z)
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+e^(-1)* (
 	1/(6*x)
 	-z/(3*x)
 	+z^2/(3*x)
 	-H(0,x)/x
 	+(2*z*H(0,x))/x
 	-(2*z^2*H(0,x))/x
 	-[1-x]^-1*H(0,x)
 	+2*z*[1-x]^-1*H(0,x)
 	-2*z^2*[1-x]^-1*H(0,x)
 	+H(0,z)/(2*x)
 	-(z*H(0,z))/x
 	+(z^2*H(0,z))/x
 	-H(1,z)/(2*x)
 	+(z*H(1,z))/x
 	-(z^2*H(1,z))/x
 	)
 	+1* (
 	
 	-1
 	+89/(36*x)
 	-(2*Pi2)/(3*x)
 	-(61*z)/(9*x)
 	+(4*Pi2*z)/(3*x)
 	+(61*z^2)/(9*x)
 	-(4*Pi2*z^2)/(3*x)
 	-(7*Pi2*[1-x]^-1)/12
 	-2*z*[1-x]^-1
 	+(7*Pi2*z*[1-x]^-1)/6
 	+2*z^2*[1-x]^-1
 	-(7*Pi2*z^2*[1-x]^-1)/6
 	-3*H(0,x)
 	+(5*H(0,x))/(4*x)
 	-(13*z*H(0,x))/(2*x)
 	+(13*z^2*H(0,x))/(2*x)
 	+(5*[1-x]^-1*H(0,x))/4
 	-(13*z*[1-x]^-1*H(0,x))/2
 	+(13*z^2*[1-x]^-1*H(0,x))/2
 	+(3*H(0,z))/2
 	-H(0,z)/(6*x)
 	+(7*z*H(0,z))/(3*x)
 	-(7*z^2*H(0,z))/(3*x)
 	+3*z*[1-x]^-1*H(0,z)
 	-3*z^2*[1-x]^-1*H(0,z)
 	-(2*H(0,x)*H(0,z))/x
 	+(4*z*H(0,x)*H(0,z))/x
 	-(4*z^2*H(0,x)*H(0,z))/x
 	-2*[1-x]^-1*H(0,x)*H(0,z)
 	+4*z*[1-x]^-1*H(0,x)*H(0,z)
 	-4*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-2*H(1,x)
 	+(5*H(1,x))/(4*x)
 	-(13*z*H(1,x))/(2*x)
 	+(13*z^2*H(1,x))/(2*x)
 	-4*z*[1-x]^-1*H(1,x)
 	+4*z^2*[1-x]^-1*H(1,x)
 	-(2*H(0,z)*H(1,x))/x
 	+(4*z*H(0,z)*H(1,x))/x
 	-(4*z^2*H(0,z)*H(1,x))/x
 	-3*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-(3*H(1,z))/2
 	+H(1,z)/(6*x)
 	-(7*z*H(1,z))/(3*x)
 	+(7*z^2*H(1,z))/(3*x)
 	-3*z*[1-x]^-1*H(1,z)
 	+3*z^2*[1-x]^-1*H(1,z)
 	+(2*H(0,x)*H(1,z))/x
 	-(4*z*H(0,x)*H(1,z))/x
 	+(4*z^2*H(0,x)*H(1,z))/x
 	+2*[1-x]^-1*H(0,x)*H(1,z)
 	-4*z*[1-x]^-1*H(0,x)*H(1,z)
 	+4*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(2*H(1,x)*H(1,z))/x
 	-(4*z*H(1,x)*H(1,z))/x
 	+(4*z^2*H(1,x)*H(1,z))/x
 	+3*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+(4*H(0,1,x))/x
 	-(8*z*H(0,1,x))/x
 	+(8*z^2*H(0,1,x))/x
 	+4*[1-x]^-1*H(0,1,x)
 	-8*z*[1-x]^-1*H(0,1,x)
 	+8*z^2*[1-x]^-1*H(0,1,x)
 	-H(0,1,z)/x
 	+(2*z*H(0,1,z))/x
 	-(2*z^2*H(0,1,z))/x
 	-(3*[1-x]^-1*H(0,1,z))/2
 	+3*z*[1-x]^-1*H(0,1,z)
 	-3*z^2*[1-x]^-1*H(0,1,z)
 	+(4*H(0,0,x))/x
 	-(8*z*H(0,0,x))/x
 	+(8*z^2*H(0,0,x))/x
 	+4*[1-x]^-1*H(0,0,x)
 	-8*z*[1-x]^-1*H(0,0,x)
 	+8*z^2*[1-x]^-1*H(0,0,x)
 	+H(0,0,z)/x
 	-(2*z*H(0,0,z))/x
 	+(2*z^2*H(0,0,z))/x
 	+(5*[1-x]^-1*H(0,0,z))/2
 	-5*z*[1-x]^-1*H(0,0,z)
 	+5*z^2*[1-x]^-1*H(0,0,z)
 	+(4*H(1,0,x))/x
 	-(8*z*H(1,0,x))/x
 	+(8*z^2*H(1,0,x))/x
 	+4*[1-x]^-1*H(1,0,x)
 	-8*z*[1-x]^-1*H(1,0,x)
 	+8*z^2*[1-x]^-1*H(1,0,x)
 	-H(1,0,z)/x
 	+(2*z*H(1,0,z))/x
 	-(2*z^2*H(1,0,z))/x
 	-(3*[1-x]^-1*H(1,0,z))/2
 	+3*z*[1-x]^-1*H(1,0,z)
 	-3*z^2*[1-x]^-1*H(1,0,z)
 	+(4*H(1,1,x))/x
 	-(8*z*H(1,1,x))/x
 	+(8*z^2*H(1,1,x))/x
 	+4*[1-x]^-1*H(1,1,x)
 	-8*z*[1-x]^-1*H(1,1,x)
 	+8*z^2*[1-x]^-1*H(1,1,x)
 	+H(1,1,z)/x
 	-(2*z*H(1,1,z))/x
 	+(2*z^2*H(1,1,z))/x
 	+(5*[1-x]^-1*H(1,1,z))/2
 	-5*z*[1-x]^-1*H(1,1,z)
 	+5*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	1
 	+(7*Pi2)/(12*x)
 	+(2*z)/x
 	-(7*Pi2*z)/(6*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+3*H(0,x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/2
 	-(3*z*H(0,z))/x
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(4*H(0,x)*H(0,z))/x
 	-(8*z*H(0,x)*H(0,z))/x
 	+(8*z^2*H(0,x)*H(0,z))/x
 	+4*[1-x]^-1*H(0,x)*H(0,z)
 	-8*z*[1-x]^-1*H(0,x)*H(0,z)
 	+8*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[x-z]))/x
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	-(z*H(0,z)*H(0,[x-z]))/x
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+2*H(1,x)
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(3*H(0,z)*H(1,x))/x
 	-(6*z*H(0,z)*H(1,x))/x
 	+(6*z^2*H(0,z)*H(1,x))/x
 	+3*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	+(3*z*H(1,z))/x
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(5*H(0,x)*H(1,z))/x
 	+(10*z*H(0,x)*H(1,z))/x
 	-(10*z^2*H(0,x)*H(1,z))/x
 	-5*[1-x]^-1*H(0,x)*H(1,z)
 	+10*z*[1-x]^-1*H(0,x)*H(1,z)
 	-10*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(7*H(1,x)*H(1,z))/(2*x)
 	+(7*z*H(1,x)*H(1,z))/x
 	-(7*z^2*H(1,x)*H(1,z))/x
 	-(7*[1-x]^-1*H(1,x)*H(1,z))/2
 	+7*z*[1-x]^-1*H(1,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(11*H(0,1,x))/(2*x)
 	+(11*z*H(0,1,x))/x
 	-(11*z^2*H(0,1,x))/x
 	-(11*[1-x]^-1*H(0,1,x))/2
 	+11*z*[1-x]^-1*H(0,1,x)
 	-11*z^2*[1-x]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/(2*x)
 	-(z*H(0,1,z*[1-x]^-1))/x
 	+(z^2*H(0,1,z*[1-x]^-1))/x
 	+([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	+(z*H(0,1,[1-x]*[1-z]^-1))/x
 	-(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-(13*H(0,0,x))/(2*x)
 	+(13*z*H(0,0,x))/x
 	-(13*z^2*H(0,0,x))/x
 	-(13*[1-x]^-1*H(0,0,x))/2
 	+13*z*[1-x]^-1*H(0,0,x)
 	-13*z^2*[1-x]^-1*H(0,0,x)
 	-(5*H(0,0,z))/(2*x)
 	+(5*z*H(0,0,z))/x
 	-(5*z^2*H(0,0,z))/x
 	-(5*[1-x]^-1*H(0,0,z))/2
 	+5*z*[1-x]^-1*H(0,0,z)
 	-5*z^2*[1-x]^-1*H(0,0,z)
 	-(11*H(1,0,x))/(2*x)
 	+(11*z*H(1,0,x))/x
 	-(11*z^2*H(1,0,x))/x
 	-(11*[1-x]^-1*H(1,0,x))/2
 	+11*z*[1-x]^-1*H(1,0,x)
 	-11*z^2*[1-x]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-(4*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(3*H(1,1,z))/x
 	+(6*z*H(1,1,z))/x
 	-(6*z^2*H(1,1,z))/x
 	-3*[1-x]^-1*H(1,1,z)
 	+6*z*[1-x]^-1*H(1,1,z)
 	-6*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	1
 	+(7*Pi2)/(12*x)
 	+(2*z)/x
 	-(7*Pi2*z)/(6*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+3*H(0,x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/2
 	-(3*z*H(0,z))/x
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(9*H(0,x)*H(0,z))/(2*x)
 	-(9*z*H(0,x)*H(0,z))/x
 	+(9*z^2*H(0,x)*H(0,z))/x
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/2
 	-9*z*[1-x]^-1*H(0,x)*H(0,z)
 	+9*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[x-z]))/x
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	-(z*H(0,z)*H(0,[x-z]))/x
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*H(1,x)
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(3*H(0,z)*H(1,x))/x
 	-(6*z*H(0,z)*H(1,x))/x
 	+(6*z^2*H(0,z)*H(1,x))/x
 	+3*[1-x]^-1*H(0,z)*H(1,x)
 	-6*z*[1-x]^-1*H(0,z)*H(1,x)
 	+6*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	+(3*z*H(1,z))/x
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(9*H(0,x)*H(1,z))/(2*x)
 	+(9*z*H(0,x)*H(1,z))/x
 	-(9*z^2*H(0,x)*H(1,z))/x
 	-(9*[1-x]^-1*H(0,x)*H(1,z))/2
 	+9*z*[1-x]^-1*H(0,x)*H(1,z)
 	-9*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(3*H(1,x)*H(1,z))/x
 	+(6*z*H(1,x)*H(1,z))/x
 	-(6*z^2*H(1,x)*H(1,z))/x
 	-3*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(5*H(0,1,x))/x
 	+(10*z*H(0,1,x))/x
 	-(10*z^2*H(0,1,x))/x
 	-5*[1-x]^-1*H(0,1,x)
 	+10*z*[1-x]^-1*H(0,1,x)
 	-10*z^2*[1-x]^-1*H(0,1,x)
 	+(5*H(0,1,z))/(2*x)
 	-(5*z*H(0,1,z))/x
 	+(5*z^2*H(0,1,z))/x
 	+(5*[1-x]^-1*H(0,1,z))/2
 	-5*z*[1-x]^-1*H(0,1,z)
 	+5*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/(2*x)
 	+(z*H(0,1,[1-x]/z))/x
 	-(z^2*H(0,1,[1-x]/z))/x
 	-([1-x]^-1*H(0,1,[1-x]/z))/2
 	+z*[1-x]^-1*H(0,1,[1-x]/z)
 	-z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	+(z*H(0,1,[1-x]*[1-z]^-1))/x
 	-(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-(6*H(0,0,x))/x
 	+(12*z*H(0,0,x))/x
 	-(12*z^2*H(0,0,x))/x
 	-6*[1-x]^-1*H(0,0,x)
 	+12*z*[1-x]^-1*H(0,0,x)
 	-12*z^2*[1-x]^-1*H(0,0,x)
 	-(5*H(0,0,z))/(2*x)
 	+(5*z*H(0,0,z))/x
 	-(5*z^2*H(0,0,z))/x
 	-(5*[1-x]^-1*H(0,0,z))/2
 	+5*z*[1-x]^-1*H(0,0,z)
 	-5*z^2*[1-x]^-1*H(0,0,z)
 	-(5*H(1,0,x))/x
 	+(10*z*H(1,0,x))/x
 	-(10*z^2*H(1,0,x))/x
 	-5*[1-x]^-1*H(1,0,x)
 	+10*z*[1-x]^-1*H(1,0,x)
 	-10*z^2*[1-x]^-1*H(1,0,x)
 	+(5*H(1,0,z))/(2*x)
 	-(5*z*H(1,0,z))/x
 	+(5*z^2*H(1,0,z))/x
 	+(5*[1-x]^-1*H(1,0,z))/2
 	-5*z*[1-x]^-1*H(1,0,z)
 	+5*z^2*[1-x]^-1*H(1,0,z)
 	-(4*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	+(5*z*H(1,1,z))/x
 	-(5*z^2*H(1,1,z))/x
 	-(5*[1-x]^-1*H(1,1,z))/2
 	+5*z*[1-x]^-1*H(1,1,z)
 	-5*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	1
 	+(7*Pi2)/(12*x)
 	+(2*z)/x
 	-(7*Pi2*z)/(6*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+3*H(0,x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/2
 	-(3*z*H(0,z))/x
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(9*H(0,x)*H(0,z))/(2*x)
 	-(9*z*H(0,x)*H(0,z))/x
 	+(9*z^2*H(0,x)*H(0,z))/x
 	+(9*[1-x]^-1*H(0,x)*H(0,z))/2
 	-9*z*[1-x]^-1*H(0,x)*H(0,z)
 	+9*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*H(1,x)
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(7*H(0,z)*H(1,x))/(2*x)
 	-(7*z*H(0,z)*H(1,x))/x
 	+(7*z^2*H(0,z)*H(1,x))/x
 	+(7*[1-x]^-1*H(0,z)*H(1,x))/2
 	-7*z*[1-x]^-1*H(0,z)*H(1,x)
 	+7*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	+(3*z*H(1,z))/x
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(9*H(0,x)*H(1,z))/(2*x)
 	+(9*z*H(0,x)*H(1,z))/x
 	-(9*z^2*H(0,x)*H(1,z))/x
 	-(9*[1-x]^-1*H(0,x)*H(1,z))/2
 	+9*z*[1-x]^-1*H(0,x)*H(1,z)
 	-9*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(7*H(1,x)*H(1,z))/(2*x)
 	+(7*z*H(1,x)*H(1,z))/x
 	-(7*z^2*H(1,x)*H(1,z))/x
 	-(7*[1-x]^-1*H(1,x)*H(1,z))/2
 	+7*z*[1-x]^-1*H(1,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(6*H(0,1,x))/x
 	+(12*z*H(0,1,x))/x
 	-(12*z^2*H(0,1,x))/x
 	-6*[1-x]^-1*H(0,1,x)
 	+12*z*[1-x]^-1*H(0,1,x)
 	-12*z^2*[1-x]^-1*H(0,1,x)
 	+(3*H(0,1,z))/(2*x)
 	-(3*z*H(0,1,z))/x
 	+(3*z^2*H(0,1,z))/x
 	+(3*[1-x]^-1*H(0,1,z))/2
 	-3*z*[1-x]^-1*H(0,1,z)
 	+3*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,z*[1-x]^-1)/(2*x)
 	-(z*H(0,1,z*[1-x]^-1))/x
 	+(z^2*H(0,1,z*[1-x]^-1))/x
 	+([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	-z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+H(0,1,[1-x]^-1*[1-z])/(2*x)
 	-(z*H(0,1,[1-x]^-1*[1-z]))/x
 	+(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-(7*H(0,0,x))/x
 	+(14*z*H(0,0,x))/x
 	-(14*z^2*H(0,0,x))/x
 	-7*[1-x]^-1*H(0,0,x)
 	+14*z*[1-x]^-1*H(0,0,x)
 	-14*z^2*[1-x]^-1*H(0,0,x)
 	-(3*H(0,0,z))/x
 	+(6*z*H(0,0,z))/x
 	-(6*z^2*H(0,0,z))/x
 	-3*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	-6*z^2*[1-x]^-1*H(0,0,z)
 	-(6*H(1,0,x))/x
 	+(12*z*H(1,0,x))/x
 	-(12*z^2*H(1,0,x))/x
 	-6*[1-x]^-1*H(1,0,x)
 	+12*z*[1-x]^-1*H(1,0,x)
 	-12*z^2*[1-x]^-1*H(1,0,x)
 	+(3*H(1,0,z))/(2*x)
 	-(3*z*H(1,0,z))/x
 	+(3*z^2*H(1,0,z))/x
 	+(3*[1-x]^-1*H(1,0,z))/2
 	-3*z*[1-x]^-1*H(1,0,z)
 	+3*z^2*[1-x]^-1*H(1,0,z)
 	-(4*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(3*H(1,1,z))/x
 	+(6*z*H(1,1,z))/x
 	-(6*z^2*H(1,1,z))/x
 	-3*[1-x]^-1*H(1,1,z)
 	+6*z*[1-x]^-1*H(1,1,z)
 	-6*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	1
 	+(7*Pi2)/(12*x)
 	+(2*z)/x
 	-(7*Pi2*z)/(6*x)
 	-(2*z^2)/x
 	+(7*Pi2*z^2)/(6*x)
 	+(7*Pi2*[1-x]^-1)/12
 	+2*z*[1-x]^-1
 	-(7*Pi2*z*[1-x]^-1)/6
 	-2*z^2*[1-x]^-1
 	+(7*Pi2*z^2*[1-x]^-1)/6
 	+3*H(0,x)
 	+(6*z*H(0,x))/x
 	-(6*z^2*H(0,x))/x
 	+6*z*[1-x]^-1*H(0,x)
 	-6*z^2*[1-x]^-1*H(0,x)
 	-(3*H(0,z))/2
 	-(3*z*H(0,z))/x
 	+(3*z^2*H(0,z))/x
 	-3*z*[1-x]^-1*H(0,z)
 	+3*z^2*[1-x]^-1*H(0,z)
 	+(5*H(0,x)*H(0,z))/x
 	-(10*z*H(0,x)*H(0,z))/x
 	+(10*z^2*H(0,x)*H(0,z))/x
 	+5*[1-x]^-1*H(0,x)*H(0,z)
 	-10*z*[1-x]^-1*H(0,x)*H(0,z)
 	+10*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*H(1,x)
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	+4*z*[1-x]^-1*H(1,x)
 	-4*z^2*[1-x]^-1*H(1,x)
 	+(7*H(0,z)*H(1,x))/(2*x)
 	-(7*z*H(0,z)*H(1,x))/x
 	+(7*z^2*H(0,z)*H(1,x))/x
 	+(7*[1-x]^-1*H(0,z)*H(1,x))/2
 	-7*z*[1-x]^-1*H(0,z)*H(1,x)
 	+7*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(3*H(1,z))/2
 	+(3*z*H(1,z))/x
 	-(3*z^2*H(1,z))/x
 	+3*z*[1-x]^-1*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,z)
 	-(4*H(0,x)*H(1,z))/x
 	+(8*z*H(0,x)*H(1,z))/x
 	-(8*z^2*H(0,x)*H(1,z))/x
 	-4*[1-x]^-1*H(0,x)*H(1,z)
 	+8*z*[1-x]^-1*H(0,x)*H(1,z)
 	-8*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(3*H(1,x)*H(1,z))/x
 	+(6*z*H(1,x)*H(1,z))/x
 	-(6*z^2*H(1,x)*H(1,z))/x
 	-3*[1-x]^-1*H(1,x)*H(1,z)
 	+6*z*[1-x]^-1*H(1,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(11*H(0,1,x))/(2*x)
 	+(11*z*H(0,1,x))/x
 	-(11*z^2*H(0,1,x))/x
 	-(11*[1-x]^-1*H(0,1,x))/2
 	+11*z*[1-x]^-1*H(0,1,x)
 	-11*z^2*[1-x]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,[1-x]/z)/(2*x)
 	+(z*H(0,1,[1-x]/z))/x
 	-(z^2*H(0,1,[1-x]/z))/x
 	-([1-x]^-1*H(0,1,[1-x]/z))/2
 	+z*[1-x]^-1*H(0,1,[1-x]/z)
 	-z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(0,1,[1-x]^-1*[1-z])/(2*x)
 	-(z*H(0,1,[1-x]^-1*[1-z]))/x
 	+(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	+([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-(13*H(0,0,x))/(2*x)
 	+(13*z*H(0,0,x))/x
 	-(13*z^2*H(0,0,x))/x
 	-(13*[1-x]^-1*H(0,0,x))/2
 	+13*z*[1-x]^-1*H(0,0,x)
 	-13*z^2*[1-x]^-1*H(0,0,x)
 	-(3*H(0,0,z))/x
 	+(6*z*H(0,0,z))/x
 	-(6*z^2*H(0,0,z))/x
 	-3*[1-x]^-1*H(0,0,z)
 	+6*z*[1-x]^-1*H(0,0,z)
 	-6*z^2*[1-x]^-1*H(0,0,z)
 	-(11*H(1,0,x))/(2*x)
 	+(11*z*H(1,0,x))/x
 	-(11*z^2*H(1,0,x))/x
 	-(11*[1-x]^-1*H(1,0,x))/2
 	+11*z*[1-x]^-1*H(1,0,x)
 	-11*z^2*[1-x]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-(4*H(1,1,x))/x
 	+(8*z*H(1,1,x))/x
 	-(8*z^2*H(1,1,x))/x
 	-4*[1-x]^-1*H(1,1,x)
 	+8*z*[1-x]^-1*H(1,1,x)
 	-8*z^2*[1-x]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	+(5*z*H(1,1,z))/x
 	-(5*z^2*H(1,1,z))/x
 	-(5*[1-x]^-1*H(1,1,z))/2
 	+5*z*[1-x]^-1*H(1,1,z)
 	-5*z^2*[1-x]^-1*H(1,1,z)
 	);
id, qpG31g =
 	+D([1-z])*e^(-2)* (
 	3/4
 	-3/(4*x)
 	-(3*x)/8
 	+H(0,x)
 	-H(0,x)/x
 	-(x*H(0,x))/2
 	+H(1,x)/2
 	-H(1,x)/(2*x)
 	-(x*H(1,x))/4
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-53/36
 	-Pi2/6
 	+53/(36*x)
 	+Pi2/(6*x)
 	+(10*x)/9
 	+(Pi2*x)/12
 	+(2*H(0,x))/3
 	-(2*H(0,x))/(3*x)
 	+(x*H(0,x))/6
 	+(5*H(1,x))/4
 	-(5*H(1,x))/(4*x)
 	-(3*x*H(1,x))/8
 	+2*H(0,1,x)
 	-(2*H(0,1,x))/x
 	-x*H(0,1,x)
 	+4*H(0,0,x)
 	-(4*H(0,0,x))/x
 	-2*x*H(0,0,x)
 	+2*H(1,0,x)
 	-(2*H(1,0,x))/x
 	-x*H(1,0,x)
 	+(3*H(1,1,x))/2
 	-(3*H(1,1,x))/(2*x)
 	-(3*x*H(1,1,x))/4
 	)
 	+D([1-z])*1* (
 	
 	-643/108
 	-(5*Pi2)/36
 	+643/(108*x)
 	+(5*Pi2)/(36*x)
 	+(121*x)/54
 	-(Pi2*x)/72
 	-(34*H(0,x))/9
 	-(Pi2*H(0,x))/2
 	+(34*H(0,x))/(9*x)
 	+(Pi2*H(0,x))/(2*x)
 	+(20*x*H(0,x))/9
 	+(Pi2*x*H(0,x))/4
 	-(35*H(1,x))/36
 	-(Pi2*H(1,x))/4
 	+(35*H(1,x))/(36*x)
 	+(Pi2*H(1,x))/(4*x)
 	+(10*x*H(1,x))/9
 	+(Pi2*x*H(1,x))/8
 	+(5*H(0,1,x))/3
 	-(5*H(0,1,x))/(3*x)
 	+(x*H(0,1,x))/6
 	+6*H(0,0,1,x)
 	-(6*H(0,0,1,x))/x
 	-3*x*H(0,0,1,x)
 	+(3*H(0,0,x))/2
 	-(3*H(0,0,x))/(2*x)
 	+(5*x*H(0,0,x))/4
 	+(5*H(1,0,x))/3
 	-(5*H(1,0,x))/(3*x)
 	+(x*H(1,0,x))/6
 	+(9*H(1,1,x))/4
 	-(9*H(1,1,x))/(4*x)
 	-(3*x*H(1,1,x))/8
 	+4*H(1,0,1,x)
 	-(4*H(1,0,1,x))/x
 	-2*x*H(1,0,1,x)
 	+6*H(0,1,0,x)
 	-(6*H(0,1,0,x))/x
 	-3*x*H(0,1,0,x)
 	+4*H(0,1,1,x)
 	-(4*H(0,1,1,x))/x
 	-2*x*H(0,1,1,x)
 	+12*H(0,0,0,x)
 	-(12*H(0,0,0,x))/x
 	-6*x*H(0,0,0,x)
 	+6*H(1,0,0,x)
 	-(6*H(1,0,0,x))/x
 	-3*x*H(1,0,0,x)
 	+5*H(1,1,0,x)
 	-(5*H(1,1,0,x))/x
 	-(5*x*H(1,1,0,x))/2
 	+(7*H(1,1,1,x))/2
 	-(7*H(1,1,1,x))/(2*x)
 	-(7*x*H(1,1,1,x))/4
 	-Zeta3
 	+Zeta3/x
 	+(x*Zeta3)/2
 	)
 	+D0([1-z])*e^(-1)* (
 	1/3
 	-1/(3*x)
 	-x/6
 	-2*H(0,x)
 	+(2*H(0,x))/x
 	+x*H(0,x)
 	-H(1,x)
 	+H(1,x)/x
 	+(x*H(1,x))/2
 	)
 	+D0([1-z])*1* (
 	43/9
 	+Pi2/3
 	-43/(9*x)
 	-Pi2/(3*x)
 	-(20*x)/9
 	-(Pi2*x)/6
 	+H(0,x)/2
 	-H(0,x)/(2*x)
 	-(5*x*H(0,x))/4
 	-(2*H(1,x))/3
 	+(2*H(1,x))/(3*x)
 	-(x*H(1,x))/6
 	-4*H(0,1,x)
 	+(4*H(0,1,x))/x
 	+2*x*H(0,1,x)
 	-8*H(0,0,x)
 	+(8*H(0,0,x))/x
 	+4*x*H(0,0,x)
 	-4*H(1,0,x)
 	+(4*H(1,0,x))/x
 	+2*x*H(1,0,x)
 	-3*H(1,1,x)
 	+(3*H(1,1,x))/x
 	+(3*x*H(1,1,x))/2
 	)
 	+D1([1-z])*1* (
 	
 	-5/2
 	+5/(2*x)
 	+(5*x)/4
 	+4*H(0,x)
 	-(4*H(0,x))/x
 	-2*x*H(0,x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-x*H(1,x)
 	)
 	+e^(-1)* (
 	1/(6*x)
 	+z/(6*x)
 	-H(0,x)/x
 	-(z*H(0,x))/x
 	+H(0,z)/(2*x)
 	+(z*H(0,z))/(2*x)
 	+[1-z]^-1*H(0,z)
 	-([1-z]^-1*H(0,z))/x
 	-(x*[1-z]^-1*H(0,z))/2
 	-H(1,x)/(2*x)
 	-(z*H(1,x))/(2*x)
 	)
 	+1* (
 	
 	-37/12
 	+155/(36*x)
 	-Pi2/(6*x)
 	+(89*z)/(36*x)
 	-(Pi2*z)/(6*x)
 	+2*[1-z]^-1
 	-(2*Pi2*[1-z]^-1)/3
 	-(2*[1-z]^-1)/x
 	+(2*Pi2*[1-z]^-1)/(3*x)
 	+(Pi2*x*[1-z]^-1)/3
 	-7*H(0,x)
 	+(21*H(0,x))/(4*x)
 	+(5*z*H(0,x))/(4*x)
 	+6*[1-z]^-1*H(0,x)
 	-(6*[1-z]^-1*H(0,x))/x
 	+(7*H(0,z))/2
 	-(13*H(0,z))/(6*x)
 	-(z*H(0,z))/(6*x)
 	-(7*[1-z]^-1*H(0,z))/3
 	+(7*[1-z]^-1*H(0,z))/(3*x)
 	+(x*[1-z]^-1*H(0,z))/6
 	-(2*H(0,x)*H(0,z))/x
 	-(2*z*H(0,x)*H(0,z))/x
 	-4*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*[1-z]^-1*H(0,x)*H(0,z))/x
 	+2*x*[1-z]^-1*H(0,x)*H(0,z)
 	-(7*H(1,x))/2
 	+(13*H(1,x))/(6*x)
 	+(z*H(1,x))/(6*x)
 	+3*[1-z]^-1*H(1,x)
 	-(3*[1-z]^-1*H(1,x))/x
 	-(H(0,z)*H(1,x))/x
 	-(z*H(0,z)*H(1,x))/x
 	-2*[1-z]^-1*H(0,z)*H(1,x)
 	+(2*[1-z]^-1*H(0,z)*H(1,x))/x
 	+x*[1-z]^-1*H(0,z)*H(1,x)
 	-6*H(1,z)
 	+(21*H(1,z))/(4*x)
 	+(5*z*H(1,z))/(4*x)
 	+4*[1-z]^-1*H(1,z)
 	-(4*[1-z]^-1*H(1,z))/x
 	+(4*H(0,x)*H(1,z))/x
 	+(4*z*H(0,x)*H(1,z))/x
 	+12*[1-z]^-1*H(0,x)*H(1,z)
 	-(12*[1-z]^-1*H(0,x)*H(1,z))/x
 	-6*x*[1-z]^-1*H(0,x)*H(1,z)
 	+(2*H(1,x)*H(1,z))/x
 	+(2*z*H(1,x)*H(1,z))/x
 	+6*[1-z]^-1*H(1,x)*H(1,z)
 	-(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	-3*x*[1-z]^-1*H(1,x)*H(1,z)
 	+(2*H(0,1,x))/x
 	+(2*z*H(0,1,x))/x
 	+8*[1-z]^-1*H(0,1,x)
 	-(8*[1-z]^-1*H(0,1,x))/x
 	-4*x*[1-z]^-1*H(0,1,x)
 	-(2*H(0,1,z))/x
 	-(2*z*H(0,1,z))/x
 	-4*[1-z]^-1*H(0,1,z)
 	+(4*[1-z]^-1*H(0,1,z))/x
 	+2*x*[1-z]^-1*H(0,1,z)
 	+(4*H(0,0,x))/x
 	+(4*z*H(0,0,x))/x
 	+16*[1-z]^-1*H(0,0,x)
 	-(16*[1-z]^-1*H(0,0,x))/x
 	-8*x*[1-z]^-1*H(0,0,x)
 	+H(0,0,z)/x
 	+(z*H(0,0,z))/x
 	+2*[1-z]^-1*H(0,0,z)
 	-(2*[1-z]^-1*H(0,0,z))/x
 	-x*[1-z]^-1*H(0,0,z)
 	+(2*H(1,0,x))/x
 	+(2*z*H(1,0,x))/x
 	+8*[1-z]^-1*H(1,0,x)
 	-(8*[1-z]^-1*H(1,0,x))/x
 	-4*x*[1-z]^-1*H(1,0,x)
 	-(2*H(1,0,z))/x
 	-(2*z*H(1,0,z))/x
 	-4*[1-z]^-1*H(1,0,z)
 	+(4*[1-z]^-1*H(1,0,z))/x
 	+2*x*[1-z]^-1*H(1,0,z)
 	+H(1,1,x)/x
 	+(z*H(1,1,x))/x
 	+5*[1-z]^-1*H(1,1,x)
 	-(5*[1-z]^-1*H(1,1,x))/x
 	-(5*x*[1-z]^-1*H(1,1,x))/2
 	+(4*H(1,1,z))/x
 	+(4*z*H(1,1,z))/x
 	+8*[1-z]^-1*H(1,1,z)
 	-(8*[1-z]^-1*H(1,1,z))/x
 	-4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	3
 	-2/x
 	+(5*Pi2)/(12*x)
 	+(5*Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(9*H(0,z))/2
 	+(3*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	+(4*H(0,x)*H(0,z))/x
 	+(4*z*H(0,x)*H(0,z))/x
 	+8*[1-z]^-1*H(0,x)*H(0,z)
 	-(8*[1-z]^-1*H(0,x)*H(0,z))/x
 	-4*x*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/x
 	-(z*H(0,x)*H(0,[1-x-z]))/x
 	-2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	-(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,[x-z])
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	+(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,[x-z])
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/x
 	+(2*z*H(0,z)*H(1,x))/x
 	+4*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-2*x*[1-z]^-1*H(0,z)*H(1,x)
 	+6*H(1,z)
 	-(4*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	-(11*H(0,x)*H(1,z))/(2*x)
 	-(11*z*H(0,x)*H(1,z))/(2*x)
 	-11*[1-z]^-1*H(0,x)*H(1,z)
 	+(11*[1-z]^-1*H(0,x)*H(1,z))/x
 	+(11*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-(H(0,[1-x-z])*H(1,z))/x
 	-(z*H(0,[1-x-z])*H(1,z))/x
 	-2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*z*H(1,x)*H(1,z))/x
 	-8*[1-z]^-1*H(1,x)*H(1,z)
 	+(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	+4*x*[1-z]^-1*H(1,x)*H(1,z)
 	-(5*H(0,1,x))/x
 	-(5*z*H(0,1,x))/x
 	-10*[1-z]^-1*H(0,1,x)
 	+(10*[1-z]^-1*H(0,1,x))/x
 	+5*x*[1-z]^-1*H(0,1,x)
 	+(5*H(0,1,z))/(2*x)
 	+(5*z*H(0,1,z))/(2*x)
 	+5*[1-z]^-1*H(0,1,z)
 	-(5*[1-z]^-1*H(0,1,z))/x
 	-(5*x*[1-z]^-1*H(0,1,z))/2
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/x
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	-[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-(13*H(0,0,x))/(2*x)
 	-(13*z*H(0,0,x))/(2*x)
 	-13*[1-z]^-1*H(0,0,x)
 	+(13*[1-z]^-1*H(0,0,x))/x
 	+(13*x*[1-z]^-1*H(0,0,x))/2
 	-(5*H(0,0,z))/(2*x)
 	-(5*z*H(0,0,z))/(2*x)
 	-5*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	-(5*H(1,0,x))/x
 	-(5*z*H(1,0,x))/x
 	-10*[1-z]^-1*H(1,0,x)
 	+(10*[1-z]^-1*H(1,0,x))/x
 	+5*x*[1-z]^-1*H(1,0,x)
 	+(3*H(1,0,z))/x
 	+(3*z*H(1,0,z))/x
 	+6*[1-z]^-1*H(1,0,z)
 	-(6*[1-z]^-1*H(1,0,z))/x
 	-3*x*[1-z]^-1*H(1,0,z)
 	-(5*H(1,1,x))/(2*x)
 	-(5*z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	-(4*H(1,1,z))/x
 	-(4*z*H(1,1,z))/x
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	3
 	-2/x
 	+(5*Pi2)/(12*x)
 	+(5*Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(9*H(0,z))/2
 	+(3*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	+(5*H(0,x)*H(0,z))/x
 	+(5*z*H(0,x)*H(0,z))/x
 	+10*[1-z]^-1*H(0,x)*H(0,z)
 	-(10*[1-z]^-1*H(0,x)*H(0,z))/x
 	-5*x*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	-(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,[x-z])
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	+(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,[x-z])
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/x
 	+(2*z*H(0,z)*H(1,x))/x
 	+4*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-2*x*[1-z]^-1*H(0,z)*H(1,x)
 	+6*H(1,z)
 	-(4*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	-(11*H(0,x)*H(1,z))/(2*x)
 	-(11*z*H(0,x)*H(1,z))/(2*x)
 	-11*[1-z]^-1*H(0,x)*H(1,z)
 	+(11*[1-z]^-1*H(0,x)*H(1,z))/x
 	+(11*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(3*H(1,x)*H(1,z))/x
 	-(3*z*H(1,x)*H(1,z))/x
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	-(4*H(0,1,x))/x
 	-(4*z*H(0,1,x))/x
 	-8*[1-z]^-1*H(0,1,x)
 	+(8*[1-z]^-1*H(0,1,x))/x
 	+4*x*[1-z]^-1*H(0,1,x)
 	+(7*H(0,1,z))/(2*x)
 	+(7*z*H(0,1,z))/(2*x)
 	+7*[1-z]^-1*H(0,1,z)
 	-(7*[1-z]^-1*H(0,1,z))/x
 	-(7*x*[1-z]^-1*H(0,1,z))/2
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	+[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	+(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	+[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/x
 	-(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-(13*H(0,0,x))/(2*x)
 	-(13*z*H(0,0,x))/(2*x)
 	-13*[1-z]^-1*H(0,0,x)
 	+(13*[1-z]^-1*H(0,0,x))/x
 	+(13*x*[1-z]^-1*H(0,0,x))/2
 	-(5*H(0,0,z))/(2*x)
 	-(5*z*H(0,0,z))/(2*x)
 	-5*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	-(4*H(1,0,x))/x
 	-(4*z*H(1,0,x))/x
 	-8*[1-z]^-1*H(1,0,x)
 	+(8*[1-z]^-1*H(1,0,x))/x
 	+4*x*[1-z]^-1*H(1,0,x)
 	+(4*H(1,0,z))/x
 	+(4*z*H(1,0,z))/x
 	+8*[1-z]^-1*H(1,0,z)
 	-(8*[1-z]^-1*H(1,0,z))/x
 	-4*x*[1-z]^-1*H(1,0,z)
 	-(5*H(1,1,x))/(2*x)
 	-(5*z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	-(4*H(1,1,z))/x
 	-(4*z*H(1,1,z))/x
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	3
 	-2/x
 	+(3*Pi2)/(4*x)
 	+(3*Pi2*z)/(4*x)
 	-2*[1-z]^-1
 	+(3*Pi2*[1-z]^-1)/2
 	+(2*[1-z]^-1)/x
 	-(3*Pi2*[1-z]^-1)/(2*x)
 	-(3*Pi2*x*[1-z]^-1)/4
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(9*H(0,z))/2
 	+(3*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	+(9*H(0,x)*H(0,z))/(2*x)
 	+(9*z*H(0,x)*H(0,z))/(2*x)
 	+9*[1-z]^-1*H(0,x)*H(0,z)
 	-(9*[1-z]^-1*H(0,x)*H(0,z))/x
 	-(9*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(H(0,x)*H(0,[1-x-z]))/x
 	-(z*H(0,x)*H(0,[1-x-z]))/x
 	-2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	+(3*H(0,z)*H(1,x))/(2*x)
 	+(3*z*H(0,z)*H(1,x))/(2*x)
 	+3*[1-z]^-1*H(0,z)*H(1,x)
 	-(3*[1-z]^-1*H(0,z)*H(1,x))/x
 	-(3*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+6*H(1,z)
 	-(4*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	-(6*H(0,x)*H(1,z))/x
 	-(6*z*H(0,x)*H(1,z))/x
 	-12*[1-z]^-1*H(0,x)*H(1,z)
 	+(12*[1-z]^-1*H(0,x)*H(1,z))/x
 	+6*x*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/x
 	-(z*H(0,[1-x-z])*H(1,z))/x
 	-2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(3*H(1,x)*H(1,z))/x
 	-(3*z*H(1,x)*H(1,z))/x
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	-(9*H(0,1,x))/(2*x)
 	-(9*z*H(0,1,x))/(2*x)
 	-9*[1-z]^-1*H(0,1,x)
 	+(9*[1-z]^-1*H(0,1,x))/x
 	+(9*x*[1-z]^-1*H(0,1,x))/2
 	+(3*H(0,1,z))/x
 	+(3*z*H(0,1,z))/x
 	+6*[1-z]^-1*H(0,1,z)
 	-(6*[1-z]^-1*H(0,1,z))/x
 	-3*x*[1-z]^-1*H(0,1,z)
 	-H(0,1,[1-x]^-1*[1-z])/(2*x)
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/x
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	-[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-(7*H(0,0,x))/x
 	-(7*z*H(0,0,x))/x
 	-14*[1-z]^-1*H(0,0,x)
 	+(14*[1-z]^-1*H(0,0,x))/x
 	+7*x*[1-z]^-1*H(0,0,x)
 	-(3*H(0,0,z))/x
 	-(3*z*H(0,0,z))/x
 	-6*[1-z]^-1*H(0,0,z)
 	+(6*[1-z]^-1*H(0,0,z))/x
 	+3*x*[1-z]^-1*H(0,0,z)
 	-(9*H(1,0,x))/(2*x)
 	-(9*z*H(1,0,x))/(2*x)
 	-9*[1-z]^-1*H(1,0,x)
 	+(9*[1-z]^-1*H(1,0,x))/x
 	+(9*x*[1-z]^-1*H(1,0,x))/2
 	+(7*H(1,0,z))/(2*x)
 	+(7*z*H(1,0,z))/(2*x)
 	+7*[1-z]^-1*H(1,0,z)
 	-(7*[1-z]^-1*H(1,0,z))/x
 	-(7*x*[1-z]^-1*H(1,0,z))/2
 	-(7*H(1,1,x))/(2*x)
 	-(7*z*H(1,1,x))/(2*x)
 	-7*[1-z]^-1*H(1,1,x)
 	+(7*[1-z]^-1*H(1,1,x))/x
 	+(7*x*[1-z]^-1*H(1,1,x))/2
 	-(5*H(1,1,z))/x
 	-(5*z*H(1,1,z))/x
 	-10*[1-z]^-1*H(1,1,z)
 	+(10*[1-z]^-1*H(1,1,z))/x
 	+5*x*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	3
 	-2/x
 	+(5*Pi2)/(12*x)
 	+(5*Pi2*z)/(12*x)
 	-2*[1-z]^-1
 	+(5*Pi2*[1-z]^-1)/6
 	+(2*[1-z]^-1)/x
 	-(5*Pi2*[1-z]^-1)/(6*x)
 	-(5*Pi2*x*[1-z]^-1)/12
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-6*[1-z]^-1*H(0,x)
 	+(6*[1-z]^-1*H(0,x))/x
 	-(9*H(0,z))/2
 	+(3*H(0,z))/x
 	+3*[1-z]^-1*H(0,z)
 	-(3*[1-z]^-1*H(0,z))/x
 	+(9*H(0,x)*H(0,z))/(2*x)
 	+(9*z*H(0,x)*H(0,z))/(2*x)
 	+9*[1-z]^-1*H(0,x)*H(0,z)
 	-(9*[1-z]^-1*H(0,x)*H(0,z))/x
 	-(9*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-3*[1-z]^-1*H(1,x)
 	+(3*[1-z]^-1*H(1,x))/x
 	+(5*H(0,z)*H(1,x))/(2*x)
 	+(5*z*H(0,z)*H(1,x))/(2*x)
 	+5*[1-z]^-1*H(0,z)*H(1,x)
 	-(5*[1-z]^-1*H(0,z)*H(1,x))/x
 	-(5*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+6*H(1,z)
 	-(4*H(1,z))/x
 	-4*[1-z]^-1*H(1,z)
 	+(4*[1-z]^-1*H(1,z))/x
 	-(5*H(0,x)*H(1,z))/x
 	-(5*z*H(0,x)*H(1,z))/x
 	-10*[1-z]^-1*H(0,x)*H(1,z)
 	+(10*[1-z]^-1*H(0,x)*H(1,z))/x
 	+5*x*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(3*H(1,x)*H(1,z))/x
 	-(3*z*H(1,x)*H(1,z))/x
 	-6*[1-z]^-1*H(1,x)*H(1,z)
 	+(6*[1-z]^-1*H(1,x)*H(1,z))/x
 	+3*x*[1-z]^-1*H(1,x)*H(1,z)
 	-(9*H(0,1,x))/(2*x)
 	-(9*z*H(0,1,x))/(2*x)
 	-9*[1-z]^-1*H(0,1,x)
 	+(9*[1-z]^-1*H(0,1,x))/x
 	+(9*x*[1-z]^-1*H(0,1,x))/2
 	+(3*H(0,1,z))/x
 	+(3*z*H(0,1,z))/x
 	+6*[1-z]^-1*H(0,1,z)
 	-(6*[1-z]^-1*H(0,1,z))/x
 	-3*x*[1-z]^-1*H(0,1,z)
 	+H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	+[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-H(0,1,[1-x]^-1*[1-z])/(2*x)
 	-(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	-[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	+([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/x
 	+(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(6*H(0,0,x))/x
 	-(6*z*H(0,0,x))/x
 	-12*[1-z]^-1*H(0,0,x)
 	+(12*[1-z]^-1*H(0,0,x))/x
 	+6*x*[1-z]^-1*H(0,0,x)
 	-(2*H(0,0,z))/x
 	-(2*z*H(0,0,z))/x
 	-4*[1-z]^-1*H(0,0,z)
 	+(4*[1-z]^-1*H(0,0,z))/x
 	+2*x*[1-z]^-1*H(0,0,z)
 	-(9*H(1,0,x))/(2*x)
 	-(9*z*H(1,0,x))/(2*x)
 	-9*[1-z]^-1*H(1,0,x)
 	+(9*[1-z]^-1*H(1,0,x))/x
 	+(9*x*[1-z]^-1*H(1,0,x))/2
 	+(7*H(1,0,z))/(2*x)
 	+(7*z*H(1,0,z))/(2*x)
 	+7*[1-z]^-1*H(1,0,z)
 	-(7*[1-z]^-1*H(1,0,z))/x
 	-(7*x*[1-z]^-1*H(1,0,z))/2
 	-(5*H(1,1,x))/(2*x)
 	-(5*z*H(1,1,x))/(2*x)
 	-5*[1-z]^-1*H(1,1,x)
 	+(5*[1-z]^-1*H(1,1,x))/x
 	+(5*x*[1-z]^-1*H(1,1,x))/2
 	-(4*H(1,1,z))/x
 	-(4*z*H(1,1,z))/x
 	-8*[1-z]^-1*H(1,1,z)
 	+(8*[1-z]^-1*H(1,1,z))/x
 	+4*x*[1-z]^-1*H(1,1,z)
 	);
id, qpG31qp =
 	+e^(-1)* (
 	1/(3*x)
 	+1/(3*z)
 	-1/(3*x*z)
 	-x/(6*z)
 	-z/(6*x)
 	-(2*H(0,x))/x
 	-(2*H(0,x))/z
 	+(2*H(0,x))/(x*z)
 	+(x*H(0,x))/z
 	+(z*H(0,x))/x
 	-H(1,x)/x
 	-H(1,x)/z
 	+H(1,x)/(x*z)
 	+(x*H(1,x))/(2*z)
 	+(z*H(1,x))/(2*x)
 	-H(1,z)/x
 	-H(1,z)/z
 	+H(1,z)/(x*z)
 	+(x*H(1,z))/(2*z)
 	+(z*H(1,z))/(2*x)
 	)
 	+1* (
 	
 	-37/12
 	+61/(9*x)
 	-Pi2/(3*x)
 	+61/(9*z)
 	-Pi2/(3*z)
 	-61/(9*x*z)
 	+Pi2/(3*x*z)
 	-(20*x)/(9*z)
 	+(Pi2*x)/(6*z)
 	-(89*z)/(36*x)
 	+(Pi2*z)/(6*x)
 	-7*H(0,x)
 	+(13*H(0,x))/(2*x)
 	+(13*H(0,x))/(2*z)
 	-(13*H(0,x))/(2*x*z)
 	-(5*x*H(0,x))/(4*z)
 	-(5*z*H(0,x))/(4*x)
 	+6*H(0,z)
 	-(13*H(0,z))/(2*x)
 	-(13*H(0,z))/(2*z)
 	+(13*H(0,z))/(2*x*z)
 	+(5*x*H(0,z))/(4*z)
 	+(5*z*H(0,z))/(4*x)
 	-(8*H(0,x)*H(0,z))/x
 	-(8*H(0,x)*H(0,z))/z
 	+(8*H(0,x)*H(0,z))/(x*z)
 	+(4*x*H(0,x)*H(0,z))/z
 	+(4*z*H(0,x)*H(0,z))/x
 	-(7*H(1,x))/2
 	+(7*H(1,x))/(3*x)
 	+(7*H(1,x))/(3*z)
 	-(7*H(1,x))/(3*x*z)
 	-(x*H(1,x))/(6*z)
 	-(z*H(1,x))/(6*x)
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	+(4*H(0,z)*H(1,x))/(x*z)
 	+(2*x*H(0,z)*H(1,x))/z
 	+(2*z*H(0,z)*H(1,x))/x
 	-(7*H(1,z))/2
 	+(7*H(1,z))/(3*x)
 	+(7*H(1,z))/(3*z)
 	-(7*H(1,z))/(3*x*z)
 	-(x*H(1,z))/(6*z)
 	-(z*H(1,z))/(6*x)
 	+(4*H(0,x)*H(1,z))/x
 	+(4*H(0,x)*H(1,z))/z
 	-(4*H(0,x)*H(1,z))/(x*z)
 	-(2*x*H(0,x)*H(1,z))/z
 	-(2*z*H(0,x)*H(1,z))/x
 	+(2*H(1,x)*H(1,z))/x
 	+(2*H(1,x)*H(1,z))/z
 	-(2*H(1,x)*H(1,z))/(x*z)
 	-(x*H(1,x)*H(1,z))/z
 	-(z*H(1,x)*H(1,z))/x
 	+(4*H(0,1,x))/x
 	+(4*H(0,1,x))/z
 	-(4*H(0,1,x))/(x*z)
 	-(2*x*H(0,1,x))/z
 	-(2*z*H(0,1,x))/x
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	+(4*H(0,1,z))/(x*z)
 	+(2*x*H(0,1,z))/z
 	+(2*z*H(0,1,z))/x
 	+(8*H(0,0,x))/x
 	+(8*H(0,0,x))/z
 	-(8*H(0,0,x))/(x*z)
 	-(4*x*H(0,0,x))/z
 	-(4*z*H(0,0,x))/x
 	+(8*H(0,0,z))/x
 	+(8*H(0,0,z))/z
 	-(8*H(0,0,z))/(x*z)
 	-(4*x*H(0,0,z))/z
 	-(4*z*H(0,0,z))/x
 	+(4*H(1,0,x))/x
 	+(4*H(1,0,x))/z
 	-(4*H(1,0,x))/(x*z)
 	-(2*x*H(1,0,x))/z
 	-(2*z*H(1,0,x))/x
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	+(4*H(1,0,z))/(x*z)
 	+(2*x*H(1,0,z))/z
 	+(2*z*H(1,0,z))/x
 	+(2*H(1,1,x))/x
 	+(2*H(1,1,x))/z
 	-(2*H(1,1,x))/(x*z)
 	-(x*H(1,1,x))/z
 	-(z*H(1,1,x))/x
 	+(2*H(1,1,z))/x
 	+(2*H(1,1,z))/z
 	-(2*H(1,1,z))/(x*z)
 	-(x*H(1,1,z))/z
 	-(z*H(1,1,z))/x
 	)
 	+T(u1)* (
 	3
 	-2/x
 	+(2*Pi2)/(3*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	-(Pi2*z)/(3*x)
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	-6*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	+(10*H(0,x)*H(0,z))/x
 	+(10*H(0,x)*H(0,z))/z
 	-(10*H(0,x)*H(0,z))/(x*z)
 	-(5*x*H(0,x)*H(0,z))/z
 	-(5*z*H(0,x)*H(0,z))/x
 	-(H(0,x)*H(0,[1-x-z]))/x
 	-(H(0,x)*H(0,[1-x-z]))/z
 	+(H(0,x)*H(0,[1-x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(2*H(0,x)*H(0,[x-z]))/x
 	-(2*H(0,x)*H(0,[x-z]))/z
 	+(2*H(0,x)*H(0,[x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/z
 	-(2*H(0,z)*H(0,[x-z]))/(x*z)
 	-(x*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/x
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(6*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(3*z*H(0,z)*H(1,x))/x
 	+(9*H(1,z))/2
 	-(3*H(1,z))/x
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	-(9*H(0,x)*H(1,z))/x
 	-(9*H(0,x)*H(1,z))/z
 	+(9*H(0,x)*H(1,z))/(x*z)
 	+(9*x*H(0,x)*H(1,z))/(2*z)
 	+(9*z*H(0,x)*H(1,z))/(2*x)
 	-(H(0,[1-x-z])*H(1,z))/x
 	-(H(0,[1-x-z])*H(1,z))/z
 	+(H(0,[1-x-z])*H(1,z))/(x*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(5*H(1,x)*H(1,z))/x
 	-(5*H(1,x)*H(1,z))/z
 	+(5*H(1,x)*H(1,z))/(x*z)
 	+(5*x*H(1,x)*H(1,z))/(2*z)
 	+(5*z*H(1,x)*H(1,z))/(2*x)
 	-(9*H(0,1,x))/x
 	-(9*H(0,1,x))/z
 	+(9*H(0,1,x))/(x*z)
 	+(9*x*H(0,1,x))/(2*z)
 	+(9*z*H(0,1,x))/(2*x)
 	+(7*H(0,1,z))/x
 	+(7*H(0,1,z))/z
 	-(7*H(0,1,z))/(x*z)
 	-(7*x*H(0,1,z))/(2*z)
 	-(7*z*H(0,1,z))/(2*x)
 	-H(0,1,z*[1-x]^-1)/x
 	-H(0,1,z*[1-x]^-1)/z
 	+H(0,1,z*[1-x]^-1)/(x*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+(z*H(0,1,z*[1-x]^-1))/(2*x)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/z
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/x
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/z
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-(12*H(0,0,x))/x
 	-(12*H(0,0,x))/z
 	+(12*H(0,0,x))/(x*z)
 	+(6*x*H(0,0,x))/z
 	+(6*z*H(0,0,x))/x
 	-(8*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(4*z*H(0,0,z))/x
 	-(9*H(1,0,x))/x
 	-(9*H(1,0,x))/z
 	+(9*H(1,0,x))/(x*z)
 	+(9*x*H(1,0,x))/(2*z)
 	+(9*z*H(1,0,x))/(2*x)
 	+(6*H(1,0,z))/x
 	+(6*H(1,0,z))/z
 	-(6*H(1,0,z))/(x*z)
 	-(3*x*H(1,0,z))/z
 	-(3*z*H(1,0,z))/x
 	-(5*H(1,1,x))/x
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(5*z*H(1,1,x))/(2*x)
 	-(4*H(1,1,z))/x
 	-(4*H(1,1,z))/z
 	+(4*H(1,1,z))/(x*z)
 	+(2*x*H(1,1,z))/z
 	+(2*z*H(1,1,z))/x
 	)
 	+T(u2)* (
 	3
 	-2/x
 	+(2*Pi2)/(3*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	-(Pi2*z)/(3*x)
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	-6*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	+(11*H(0,x)*H(0,z))/x
 	+(11*H(0,x)*H(0,z))/z
 	-(11*H(0,x)*H(0,z))/(x*z)
 	-(11*x*H(0,x)*H(0,z))/(2*z)
 	-(11*z*H(0,x)*H(0,z))/(2*x)
 	-(2*H(0,x)*H(0,[x-z]))/x
 	-(2*H(0,x)*H(0,[x-z]))/z
 	+(2*H(0,x)*H(0,[x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/x
 	+(2*H(0,z)*H(0,[x-z]))/z
 	-(2*H(0,z)*H(0,[x-z]))/(x*z)
 	-(x*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(6*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(3*z*H(0,z)*H(1,x))/x
 	+(9*H(1,z))/2
 	-(3*H(1,z))/x
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	-(10*H(0,x)*H(1,z))/x
 	-(10*H(0,x)*H(1,z))/z
 	+(10*H(0,x)*H(1,z))/(x*z)
 	+(5*x*H(0,x)*H(1,z))/z
 	+(5*z*H(0,x)*H(1,z))/x
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(2*x*H(1,x)*H(1,z))/z
 	+(2*z*H(1,x)*H(1,z))/x
 	-(8*H(0,1,x))/x
 	-(8*H(0,1,x))/z
 	+(8*H(0,1,x))/(x*z)
 	+(4*x*H(0,1,x))/z
 	+(4*z*H(0,1,x))/x
 	+(8*H(0,1,z))/x
 	+(8*H(0,1,z))/z
 	-(8*H(0,1,z))/(x*z)
 	-(4*x*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	+H(0,1,[1-x]/z)/x
 	+H(0,1,[1-x]/z)/z
 	-H(0,1,[1-x]/z)/(x*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-(z*H(0,1,[1-x]/z))/(2*x)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/z
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/x
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/z
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-(13*H(0,0,x))/x
 	-(13*H(0,0,x))/z
 	+(13*H(0,0,x))/(x*z)
 	+(13*x*H(0,0,x))/(2*z)
 	+(13*z*H(0,0,x))/(2*x)
 	-(8*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(4*z*H(0,0,z))/x
 	-(8*H(1,0,x))/x
 	-(8*H(1,0,x))/z
 	+(8*H(1,0,x))/(x*z)
 	+(4*x*H(1,0,x))/z
 	+(4*z*H(1,0,x))/x
 	+(7*H(1,0,z))/x
 	+(7*H(1,0,z))/z
 	-(7*H(1,0,z))/(x*z)
 	-(7*x*H(1,0,z))/(2*z)
 	-(7*z*H(1,0,z))/(2*x)
 	-(5*H(1,1,x))/x
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(5*z*H(1,1,x))/(2*x)
 	-(5*H(1,1,z))/x
 	-(5*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+(5*z*H(1,1,z))/(2*x)
 	)
 	+T(u3)* (
 	3
 	-2/x
 	+(4*Pi2)/(3*x)
 	-2/z
 	+(4*Pi2)/(3*z)
 	+2/(x*z)
 	-(4*Pi2)/(3*x*z)
 	-(2*Pi2*x)/(3*z)
 	-(2*Pi2*z)/(3*x)
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	-6*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	+(12*H(0,x)*H(0,z))/x
 	+(12*H(0,x)*H(0,z))/z
 	-(12*H(0,x)*H(0,z))/(x*z)
 	-(6*x*H(0,x)*H(0,z))/z
 	-(6*z*H(0,x)*H(0,z))/x
 	-(H(0,x)*H(0,[1-x-z]))/x
 	-(H(0,x)*H(0,[1-x-z]))/z
 	+(H(0,x)*H(0,[1-x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(6*H(0,z)*H(1,x))/x
 	+(6*H(0,z)*H(1,x))/z
 	-(6*H(0,z)*H(1,x))/(x*z)
 	-(3*x*H(0,z)*H(1,x))/z
 	-(3*z*H(0,z)*H(1,x))/x
 	+(9*H(1,z))/2
 	-(3*H(1,z))/x
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	-(9*H(0,x)*H(1,z))/x
 	-(9*H(0,x)*H(1,z))/z
 	+(9*H(0,x)*H(1,z))/(x*z)
 	+(9*x*H(0,x)*H(1,z))/(2*z)
 	+(9*z*H(0,x)*H(1,z))/(2*x)
 	-(H(0,[1-x-z])*H(1,z))/x
 	-(H(0,[1-x-z])*H(1,z))/z
 	+(H(0,[1-x-z])*H(1,z))/(x*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(3*H(1,x)*H(1,z))/x
 	-(3*H(1,x)*H(1,z))/z
 	+(3*H(1,x)*H(1,z))/(x*z)
 	+(3*x*H(1,x)*H(1,z))/(2*z)
 	+(3*z*H(1,x)*H(1,z))/(2*x)
 	-(9*H(0,1,x))/x
 	-(9*H(0,1,x))/z
 	+(9*H(0,1,x))/(x*z)
 	+(9*x*H(0,1,x))/(2*z)
 	+(9*z*H(0,1,x))/(2*x)
 	+(7*H(0,1,z))/x
 	+(7*H(0,1,z))/z
 	-(7*H(0,1,z))/(x*z)
 	-(7*x*H(0,1,z))/(2*z)
 	-(7*z*H(0,1,z))/(2*x)
 	-H(0,1,z*[1-x]^-1)/x
 	-H(0,1,z*[1-x]^-1)/z
 	+H(0,1,z*[1-x]^-1)/(x*z)
 	+(x*H(0,1,z*[1-x]^-1))/(2*z)
 	+(z*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/x
 	-H(2,(x*[1-x]^-1*[1-z])/z)/z
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/z
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	-(14*H(0,0,x))/x
 	-(14*H(0,0,x))/z
 	+(14*H(0,0,x))/(x*z)
 	+(7*x*H(0,0,x))/z
 	+(7*z*H(0,0,x))/x
 	-(10*H(0,0,z))/x
 	-(10*H(0,0,z))/z
 	+(10*H(0,0,z))/(x*z)
 	+(5*x*H(0,0,z))/z
 	+(5*z*H(0,0,z))/x
 	-(9*H(1,0,x))/x
 	-(9*H(1,0,x))/z
 	+(9*H(1,0,x))/(x*z)
 	+(9*x*H(1,0,x))/(2*z)
 	+(9*z*H(1,0,x))/(2*x)
 	+(6*H(1,0,z))/x
 	+(6*H(1,0,z))/z
 	-(6*H(1,0,z))/(x*z)
 	-(3*x*H(1,0,z))/z
 	-(3*z*H(1,0,z))/x
 	-(7*H(1,1,x))/x
 	-(7*H(1,1,x))/z
 	+(7*H(1,1,x))/(x*z)
 	+(7*x*H(1,1,x))/(2*z)
 	+(7*z*H(1,1,x))/(2*x)
 	-(6*H(1,1,z))/x
 	-(6*H(1,1,z))/z
 	+(6*H(1,1,z))/(x*z)
 	+(3*x*H(1,1,z))/z
 	+(3*z*H(1,1,z))/x
 	)
 	+T(u4)* (
 	3
 	-2/x
 	+(2*Pi2)/(3*x)
 	-2/z
 	+(2*Pi2)/(3*z)
 	+2/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-(Pi2*x)/(3*z)
 	-(Pi2*z)/(3*x)
 	+9*H(0,x)
 	-(6*H(0,x))/x
 	-(6*H(0,x))/z
 	+(6*H(0,x))/(x*z)
 	-6*H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	+(11*H(0,x)*H(0,z))/x
 	+(11*H(0,x)*H(0,z))/z
 	-(11*H(0,x)*H(0,z))/(x*z)
 	-(11*x*H(0,x)*H(0,z))/(2*z)
 	-(11*z*H(0,x)*H(0,z))/(2*x)
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(9*H(1,x))/2
 	-(3*H(1,x))/x
 	-(3*H(1,x))/z
 	+(3*H(1,x))/(x*z)
 	+(8*H(0,z)*H(1,x))/x
 	+(8*H(0,z)*H(1,x))/z
 	-(8*H(0,z)*H(1,x))/(x*z)
 	-(4*x*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	+(9*H(1,z))/2
 	-(3*H(1,z))/x
 	-(3*H(1,z))/z
 	+(3*H(1,z))/(x*z)
 	-(8*H(0,x)*H(1,z))/x
 	-(8*H(0,x)*H(1,z))/z
 	+(8*H(0,x)*H(1,z))/(x*z)
 	+(4*x*H(0,x)*H(1,z))/z
 	+(4*z*H(0,x)*H(1,z))/x
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(2*x*H(1,x)*H(1,z))/z
 	+(2*z*H(1,x)*H(1,z))/x
 	-(10*H(0,1,x))/x
 	-(10*H(0,1,x))/z
 	+(10*H(0,1,x))/(x*z)
 	+(5*x*H(0,1,x))/z
 	+(5*z*H(0,1,x))/x
 	+(6*H(0,1,z))/x
 	+(6*H(0,1,z))/z
 	-(6*H(0,1,z))/(x*z)
 	-(3*x*H(0,1,z))/z
 	-(3*z*H(0,1,z))/x
 	+H(0,1,[1-x]/z)/x
 	+H(0,1,[1-x]/z)/z
 	-H(0,1,[1-x]/z)/(x*z)
 	-(x*H(0,1,[1-x]/z))/(2*z)
 	-(z*H(0,1,[1-x]/z))/(2*x)
 	-H(2,(x*[1-x]^-1*[1-z])/z)/x
 	-H(2,(x*[1-x]^-1*[1-z])/z)/z
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/z
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-(13*H(0,0,x))/x
 	-(13*H(0,0,x))/z
 	+(13*H(0,0,x))/(x*z)
 	+(13*x*H(0,0,x))/(2*z)
 	+(13*z*H(0,0,x))/(2*x)
 	-(8*H(0,0,z))/x
 	-(8*H(0,0,z))/z
 	+(8*H(0,0,z))/(x*z)
 	+(4*x*H(0,0,z))/z
 	+(4*z*H(0,0,z))/x
 	-(10*H(1,0,x))/x
 	-(10*H(1,0,x))/z
 	+(10*H(1,0,x))/(x*z)
 	+(5*x*H(1,0,x))/z
 	+(5*z*H(1,0,x))/x
 	+(5*H(1,0,z))/x
 	+(5*H(1,0,z))/z
 	-(5*H(1,0,z))/(x*z)
 	-(5*x*H(1,0,z))/(2*z)
 	-(5*z*H(1,0,z))/(2*x)
 	-(5*H(1,1,x))/x
 	-(5*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/(2*z)
 	+(5*z*H(1,1,x))/(2*x)
 	-(5*H(1,1,z))/x
 	-(5*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+(5*z*H(1,1,z))/(2*x)
 	);
id, gG31tqp =
 	+D([1-x])*e^(-3)* (
 	1/4
 	-z/2
 	+z^2/2
 	)
 	+D([1-x])*e^(-2)* (
 	3/8
 	-(5*z)/4
 	+(5*z^2)/4
 	-H(0,z)/4
 	+(z*H(0,z))/2
 	-(z^2*H(0,z))/2
 	+H(1,z)/4
 	-(z*H(1,z))/2
 	+(z^2*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	1
 	-Pi2/6
 	-(13*z)/4
 	+(Pi2*z)/3
 	+(13*z^2)/4
 	-(Pi2*z^2)/3
 	-(3*H(0,z))/8
 	+(5*z*H(0,z))/4
 	-(5*z^2*H(0,z))/4
 	+(3*H(1,z))/8
 	-(5*z*H(1,z))/4
 	+(5*z^2*H(1,z))/4
 	-H(0,1,z)/4
 	+(z*H(0,1,z))/2
 	-(z^2*H(0,1,z))/2
 	+H(0,0,z)/4
 	-(z*H(0,0,z))/2
 	+(z^2*H(0,0,z))/2
 	-H(1,0,z)/4
 	+(z*H(1,0,z))/2
 	-(z^2*H(1,0,z))/2
 	+H(1,1,z)/4
 	-(z*H(1,1,z))/2
 	+(z^2*H(1,1,z))/2
 	)
 	+D([1-x])*1* (
 	2
 	-Pi2/4
 	-(29*z)/4
 	+(5*Pi2*z)/6
 	+(29*z^2)/4
 	-(5*Pi2*z^2)/6
 	-H(0,z)
 	+(Pi2*H(0,z))/6
 	+(13*z*H(0,z))/4
 	-(Pi2*z*H(0,z))/3
 	-(13*z^2*H(0,z))/4
 	+(Pi2*z^2*H(0,z))/3
 	+H(1,z)
 	-(Pi2*H(1,z))/6
 	-(13*z*H(1,z))/4
 	+(Pi2*z*H(1,z))/3
 	+(13*z^2*H(1,z))/4
 	-(Pi2*z^2*H(1,z))/3
 	-(3*H(0,1,z))/8
 	+(5*z*H(0,1,z))/4
 	-(5*z^2*H(0,1,z))/4
 	+H(0,0,1,z)/4
 	-(z*H(0,0,1,z))/2
 	+(z^2*H(0,0,1,z))/2
 	+(3*H(0,0,z))/8
 	-(5*z*H(0,0,z))/4
 	+(5*z^2*H(0,0,z))/4
 	-(3*H(1,0,z))/8
 	+(5*z*H(1,0,z))/4
 	-(5*z^2*H(1,0,z))/4
 	+(3*H(1,1,z))/8
 	-(5*z*H(1,1,z))/4
 	+(5*z^2*H(1,1,z))/4
 	-H(1,0,1,z)/4
 	+(z*H(1,0,1,z))/2
 	-(z^2*H(1,0,1,z))/2
 	+H(0,1,0,z)/4
 	-(z*H(0,1,0,z))/2
 	+(z^2*H(0,1,0,z))/2
 	-H(0,1,1,z)/4
 	+(z*H(0,1,1,z))/2
 	-(z^2*H(0,1,1,z))/2
 	-H(0,0,0,z)/4
 	+(z*H(0,0,0,z))/2
 	-(z^2*H(0,0,0,z))/2
 	+H(1,0,0,z)/4
 	-(z*H(1,0,0,z))/2
 	+(z^2*H(1,0,0,z))/2
 	-H(1,1,0,z)/4
 	+(z*H(1,1,0,z))/2
 	-(z^2*H(1,1,0,z))/2
 	+H(1,1,1,z)/4
 	-(z*H(1,1,1,z))/2
 	+(z^2*H(1,1,1,z))/2
 	-(2*Zeta3)/3
 	+(4*z*Zeta3)/3
 	-(4*z^2*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	
 	-1/2
 	+z
 	-z^2
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-3/4
 	+(5*z)/2
 	-(5*z^2)/2
 	+H(0,z)/2
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-H(1,z)/2
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	
 	-2
 	+Pi2/3
 	+(13*z)/2
 	-(2*Pi2*z)/3
 	-(13*z^2)/2
 	+(2*Pi2*z^2)/3
 	+(3*H(0,z))/4
 	-(5*z*H(0,z))/2
 	+(5*z^2*H(0,z))/2
 	-(3*H(1,z))/4
 	+(5*z*H(1,z))/2
 	-(5*z^2*H(1,z))/2
 	+H(0,1,z)/2
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-H(0,0,z)/2
 	+z*H(0,0,z)
 	-z^2*H(0,0,z)
 	+H(1,0,z)/2
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-H(1,1,z)/2
 	+z*H(1,1,z)
 	-z^2*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	1
 	-2*z
 	+2*z^2
 	)
 	+D1([1-x])*1* (
 	3/2
 	-5*z
 	+5*z^2
 	-H(0,z)
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+H(1,z)
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+D2([1-x])*1* (
 	
 	-1
 	+2*z
 	-2*z^2
 	)
 	+e^(-2)* (
 	
 	-1/(2*x)
 	+z/x
 	-z^2/x
 	)
 	+e^(-1)* (
 	
 	-3/(4*x)
 	+(5*z)/(2*x)
 	-(5*z^2)/(2*x)
 	-H(0,x)/x
 	+(2*z*H(0,x))/x
 	-(2*z^2*H(0,x))/x
 	-[1-x]^-1*H(0,x)
 	+2*z*[1-x]^-1*H(0,x)
 	-2*z^2*[1-x]^-1*H(0,x)
 	+H(0,z)/(2*x)
 	-(z*H(0,z))/x
 	+(z^2*H(0,z))/x
 	-H(1,x)/x
 	+(2*z*H(1,x))/x
 	-(2*z^2*H(1,x))/x
 	-H(1,z)/(2*x)
 	+(z*H(1,z))/x
 	-(z^2*H(1,z))/x
 	)
 	+1* (
 	
 	-9/(4*x)
 	+Pi2/(4*x)
 	+(11*z)/(2*x)
 	-(Pi2*z)/(2*x)
 	-(11*z^2)/(2*x)
 	+(Pi2*z^2)/(2*x)
 	-[1-x]^-1/2
 	-(Pi2*[1-x]^-1)/12
 	-z*[1-x]^-1
 	+(Pi2*z*[1-x]^-1)/6
 	+z^2*[1-x]^-1
 	-(Pi2*z^2*[1-x]^-1)/6
 	-(3*H(0,x))/(2*x)
 	+(2*z*H(0,x))/x
 	-(2*z^2*H(0,x))/x
 	-(3*[1-x]^-1*H(0,x))/2
 	+2*z*[1-x]^-1*H(0,x)
 	-2*z^2*[1-x]^-1*H(0,x)
 	+(3*H(0,z))/(4*x)
 	-(z*H(0,z))/(2*x)
 	+(z^2*H(0,z))/(2*x)
 	+2*z*[1-x]^-1*H(0,z)
 	-2*z^2*[1-x]^-1*H(0,z)
 	-(3*H(0,x)*H(0,z))/(2*x)
 	+(3*z*H(0,x)*H(0,z))/x
 	-(3*z^2*H(0,x)*H(0,z))/x
 	-(3*[1-x]^-1*H(0,x)*H(0,z))/2
 	+3*z*[1-x]^-1*H(0,x)*H(0,z)
 	-3*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(3*H(1,x))/(2*x)
 	+(4*z*H(1,x))/x
 	-(4*z^2*H(1,x))/x
 	-z*[1-x]^-1*H(1,x)
 	+z^2*[1-x]^-1*H(1,x)
 	-[1-x]^-1*H(0,z)*H(1,x)
 	+2*z*[1-x]^-1*H(0,z)*H(1,x)
 	-2*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-(3*H(1,z))/(4*x)
 	+(z*H(1,z))/(2*x)
 	-(z^2*H(1,z))/(2*x)
 	-2*z*[1-x]^-1*H(1,z)
 	+2*z^2*[1-x]^-1*H(1,z)
 	+(3*H(0,x)*H(1,z))/(2*x)
 	-(3*z*H(0,x)*H(1,z))/x
 	+(3*z^2*H(0,x)*H(1,z))/x
 	+(3*[1-x]^-1*H(0,x)*H(1,z))/2
 	-3*z*[1-x]^-1*H(0,x)*H(1,z)
 	+3*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+[1-x]^-1*H(1,x)*H(1,z)
 	-2*z*[1-x]^-1*H(1,x)*H(1,z)
 	+2*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-H(0,1,x)/(2*x)
 	+(z*H(0,1,x))/x
 	-(z^2*H(0,1,x))/x
 	-([1-x]^-1*H(0,1,x))/2
 	+z*[1-x]^-1*H(0,1,x)
 	-z^2*[1-x]^-1*H(0,1,x)
 	-H(0,1,z)/x
 	+(2*z*H(0,1,z))/x
 	-(2*z^2*H(0,1,z))/x
 	-(3*[1-x]^-1*H(0,1,z))/2
 	+3*z*[1-x]^-1*H(0,1,z)
 	-3*z^2*[1-x]^-1*H(0,1,z)
 	+(3*H(0,0,x))/(2*x)
 	-(3*z*H(0,0,x))/x
 	+(3*z^2*H(0,0,x))/x
 	+(3*[1-x]^-1*H(0,0,x))/2
 	-3*z*[1-x]^-1*H(0,0,x)
 	+3*z^2*[1-x]^-1*H(0,0,x)
 	+(3*H(0,0,z))/(2*x)
 	-(3*z*H(0,0,z))/x
 	+(3*z^2*H(0,0,z))/x
 	+2*[1-x]^-1*H(0,0,z)
 	-4*z*[1-x]^-1*H(0,0,z)
 	+4*z^2*[1-x]^-1*H(0,0,z)
 	-H(1,0,x)/(2*x)
 	+(z*H(1,0,x))/x
 	-(z^2*H(1,0,x))/x
 	-([1-x]^-1*H(1,0,x))/2
 	+z*[1-x]^-1*H(1,0,x)
 	-z^2*[1-x]^-1*H(1,0,x)
 	-H(1,0,z)/x
 	+(2*z*H(1,0,z))/x
 	-(2*z^2*H(1,0,z))/x
 	-(3*[1-x]^-1*H(1,0,z))/2
 	+3*z*[1-x]^-1*H(1,0,z)
 	-3*z^2*[1-x]^-1*H(1,0,z)
 	-(3*H(1,1,x))/(2*x)
 	+(3*z*H(1,1,x))/x
 	-(3*z^2*H(1,1,x))/x
 	+([1-x]^-1*H(1,1,x))/2
 	-z*[1-x]^-1*H(1,1,x)
 	+z^2*[1-x]^-1*H(1,1,x)
 	+(3*H(1,1,z))/(2*x)
 	-(3*z*H(1,1,z))/x
 	+(3*z^2*H(1,1,z))/x
 	+2*[1-x]^-1*H(1,1,z)
 	-4*z*[1-x]^-1*H(1,1,z)
 	+4*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	Pi2/(12*x)
 	+z/x
 	-(Pi2*z)/(6*x)
 	-z^2/x
 	+(Pi2*z^2)/(6*x)
 	+[1-x]^-1/2
 	+(Pi2*[1-x]^-1)/12
 	+z*[1-x]^-1
 	-(Pi2*z*[1-x]^-1)/6
 	-z^2*[1-x]^-1
 	+(Pi2*z^2*[1-x]^-1)/6
 	+(3*z*H(0,x))/x
 	-(3*z^2*H(0,x))/x
 	+3*z*[1-x]^-1*H(0,x)
 	-3*z^2*[1-x]^-1*H(0,x)
 	-(2*z*H(0,z))/x
 	+(2*z^2*H(0,z))/x
 	-2*z*[1-x]^-1*H(0,z)
 	+2*z^2*[1-x]^-1*H(0,z)
 	+(5*H(0,x)*H(0,z))/(2*x)
 	-(5*z*H(0,x)*H(0,z))/x
 	+(5*z^2*H(0,x)*H(0,z))/x
 	+(5*[1-x]^-1*H(0,x)*H(0,z))/2
 	-5*z*[1-x]^-1*H(0,x)*H(0,z)
 	+5*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[x-z]))/x
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	-(z*H(0,z)*H(0,[x-z]))/x
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	+z*[1-x]^-1*H(1,x)
 	-z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(2*z*H(0,z)*H(1,x))/x
 	+(2*z^2*H(0,z)*H(1,x))/x
 	+[1-x]^-1*H(0,z)*H(1,x)
 	-2*z*[1-x]^-1*H(0,z)*H(1,x)
 	+2*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(2*z*H(1,z))/x
 	-(2*z^2*H(1,z))/x
 	+2*z*[1-x]^-1*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,z)
 	-(5*H(0,x)*H(1,z))/(2*x)
 	+(5*z*H(0,x)*H(1,z))/x
 	-(5*z^2*H(0,x)*H(1,z))/x
 	-(5*[1-x]^-1*H(0,x)*H(1,z))/2
 	+5*z*[1-x]^-1*H(0,x)*H(1,z)
 	-5*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(3*H(1,x)*H(1,z))/(2*x)
 	+(3*z*H(1,x)*H(1,z))/x
 	-(3*z^2*H(1,x)*H(1,z))/x
 	-(3*[1-x]^-1*H(1,x)*H(1,z))/2
 	+3*z*[1-x]^-1*H(1,x)*H(1,z)
 	-3*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(2*H(0,1,x))/x
 	+(4*z*H(0,1,x))/x
 	-(4*z^2*H(0,1,x))/x
 	-2*[1-x]^-1*H(0,1,x)
 	+4*z*[1-x]^-1*H(0,1,x)
 	-4*z^2*[1-x]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)/(2*x)
 	+(z*H(0,1,z*[1-x]^-1))/x
 	-(z^2*H(0,1,z*[1-x]^-1))/x
 	-([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	+z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	-(z*H(0,1,[1-x]*[1-z]^-1))/x
 	+(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	+([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-(3*H(0,0,x))/x
 	+(6*z*H(0,0,x))/x
 	-(6*z^2*H(0,0,x))/x
 	-3*[1-x]^-1*H(0,0,x)
 	+6*z*[1-x]^-1*H(0,0,x)
 	-6*z^2*[1-x]^-1*H(0,0,x)
 	-(2*H(0,0,z))/x
 	+(4*z*H(0,0,z))/x
 	-(4*z^2*H(0,0,z))/x
 	-2*[1-x]^-1*H(0,0,z)
 	+4*z*[1-x]^-1*H(0,0,z)
 	-4*z^2*[1-x]^-1*H(0,0,z)
 	-(2*H(1,0,x))/x
 	+(4*z*H(1,0,x))/x
 	-(4*z^2*H(1,0,x))/x
 	-2*[1-x]^-1*H(1,0,x)
 	+4*z*[1-x]^-1*H(1,0,x)
 	-4*z^2*[1-x]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-H(1,1,x)/(2*x)
 	+(z*H(1,1,x))/x
 	-(z^2*H(1,1,x))/x
 	-([1-x]^-1*H(1,1,x))/2
 	+z*[1-x]^-1*H(1,1,x)
 	-z^2*[1-x]^-1*H(1,1,x)
 	-(3*H(1,1,z))/(2*x)
 	+(3*z*H(1,1,z))/x
 	-(3*z^2*H(1,1,z))/x
 	-(3*[1-x]^-1*H(1,1,z))/2
 	+3*z*[1-x]^-1*H(1,1,z)
 	-3*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	Pi2/(12*x)
 	+z/x
 	-(Pi2*z)/(6*x)
 	-z^2/x
 	+(Pi2*z^2)/(6*x)
 	+[1-x]^-1/2
 	+(Pi2*[1-x]^-1)/12
 	+z*[1-x]^-1
 	-(Pi2*z*[1-x]^-1)/6
 	-z^2*[1-x]^-1
 	+(Pi2*z^2*[1-x]^-1)/6
 	+(3*z*H(0,x))/x
 	-(3*z^2*H(0,x))/x
 	+3*z*[1-x]^-1*H(0,x)
 	-3*z^2*[1-x]^-1*H(0,x)
 	-(2*z*H(0,z))/x
 	+(2*z^2*H(0,z))/x
 	-2*z*[1-x]^-1*H(0,z)
 	+2*z^2*[1-x]^-1*H(0,z)
 	+(3*H(0,x)*H(0,z))/x
 	-(6*z*H(0,x)*H(0,z))/x
 	+(6*z^2*H(0,x)*H(0,z))/x
 	+3*[1-x]^-1*H(0,x)*H(0,z)
 	-6*z*[1-x]^-1*H(0,x)*H(0,z)
 	+6*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[x-z]))/x
 	-(z^2*H(0,x)*H(0,[x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	-(z*H(0,z)*H(0,[x-z]))/x
 	+(z^2*H(0,z)*H(0,[x-z]))/x
 	+([1-x]^-1*H(0,z)*H(0,[x-z]))/2
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	+z*[1-x]^-1*H(1,x)
 	-z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/x
 	-(2*z*H(0,z)*H(1,x))/x
 	+(2*z^2*H(0,z)*H(1,x))/x
 	+[1-x]^-1*H(0,z)*H(1,x)
 	-2*z*[1-x]^-1*H(0,z)*H(1,x)
 	+2*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(2*z*H(1,z))/x
 	-(2*z^2*H(1,z))/x
 	+2*z*[1-x]^-1*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,z)
 	-(3*H(0,x)*H(1,z))/x
 	+(6*z*H(0,x)*H(1,z))/x
 	-(6*z^2*H(0,x)*H(1,z))/x
 	-3*[1-x]^-1*H(0,x)*H(1,z)
 	+6*z*[1-x]^-1*H(0,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(H(1,x)*H(1,z))/x
 	+(2*z*H(1,x)*H(1,z))/x
 	-(2*z^2*H(1,x)*H(1,z))/x
 	-[1-x]^-1*H(1,x)*H(1,z)
 	+2*z*[1-x]^-1*H(1,x)*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(3*H(0,1,x))/(2*x)
 	+(3*z*H(0,1,x))/x
 	-(3*z^2*H(0,1,x))/x
 	-(3*[1-x]^-1*H(0,1,x))/2
 	+3*z*[1-x]^-1*H(0,1,x)
 	-3*z^2*[1-x]^-1*H(0,1,x)
 	+(5*H(0,1,z))/(2*x)
 	-(5*z*H(0,1,z))/x
 	+(5*z^2*H(0,1,z))/x
 	+(5*[1-x]^-1*H(0,1,z))/2
 	-5*z*[1-x]^-1*H(0,1,z)
 	+5*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)/(2*x)
 	-(z*H(0,1,[1-x]/z))/x
 	+(z^2*H(0,1,[1-x]/z))/x
 	+([1-x]^-1*H(0,1,[1-x]/z))/2
 	-z*[1-x]^-1*H(0,1,[1-x]/z)
 	+z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	+H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	-(z*H(0,1,[1-x]*[1-z]^-1))/x
 	+(z^2*H(0,1,[1-x]*[1-z]^-1))/x
 	+([1-x]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	-z*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,[1-x]*[1-z]^-1)
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-(7*H(0,0,x))/(2*x)
 	+(7*z*H(0,0,x))/x
 	-(7*z^2*H(0,0,x))/x
 	-(7*[1-x]^-1*H(0,0,x))/2
 	+7*z*[1-x]^-1*H(0,0,x)
 	-7*z^2*[1-x]^-1*H(0,0,x)
 	-(2*H(0,0,z))/x
 	+(4*z*H(0,0,z))/x
 	-(4*z^2*H(0,0,z))/x
 	-2*[1-x]^-1*H(0,0,z)
 	+4*z*[1-x]^-1*H(0,0,z)
 	-4*z^2*[1-x]^-1*H(0,0,z)
 	-(3*H(1,0,x))/(2*x)
 	+(3*z*H(1,0,x))/x
 	-(3*z^2*H(1,0,x))/x
 	-(3*[1-x]^-1*H(1,0,x))/2
 	+3*z*[1-x]^-1*H(1,0,x)
 	-3*z^2*[1-x]^-1*H(1,0,x)
 	+(5*H(1,0,z))/(2*x)
 	-(5*z*H(1,0,z))/x
 	+(5*z^2*H(1,0,z))/x
 	+(5*[1-x]^-1*H(1,0,z))/2
 	-5*z*[1-x]^-1*H(1,0,z)
 	+5*z^2*[1-x]^-1*H(1,0,z)
 	-H(1,1,x)/(2*x)
 	+(z*H(1,1,x))/x
 	-(z^2*H(1,1,x))/x
 	-([1-x]^-1*H(1,1,x))/2
 	+z*[1-x]^-1*H(1,1,x)
 	-z^2*[1-x]^-1*H(1,1,x)
 	-(2*H(1,1,z))/x
 	+(4*z*H(1,1,z))/x
 	-(4*z^2*H(1,1,z))/x
 	-2*[1-x]^-1*H(1,1,z)
 	+4*z*[1-x]^-1*H(1,1,z)
 	-4*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	(5*Pi2)/(12*x)
 	+z/x
 	-(5*Pi2*z)/(6*x)
 	-z^2/x
 	+(5*Pi2*z^2)/(6*x)
 	+[1-x]^-1/2
 	+(5*Pi2*[1-x]^-1)/12
 	+z*[1-x]^-1
 	-(5*Pi2*z*[1-x]^-1)/6
 	-z^2*[1-x]^-1
 	+(5*Pi2*z^2*[1-x]^-1)/6
 	+(3*z*H(0,x))/x
 	-(3*z^2*H(0,x))/x
 	+3*z*[1-x]^-1*H(0,x)
 	-3*z^2*[1-x]^-1*H(0,x)
 	-(2*z*H(0,z))/x
 	+(2*z^2*H(0,z))/x
 	-2*z*[1-x]^-1*H(0,z)
 	+2*z^2*[1-x]^-1*H(0,z)
 	+(3*H(0,x)*H(0,z))/x
 	-(6*z*H(0,x)*H(0,z))/x
 	+(6*z^2*H(0,x)*H(0,z))/x
 	+3*[1-x]^-1*H(0,x)*H(0,z)
 	-6*z*[1-x]^-1*H(0,x)*H(0,z)
 	+6*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,[1-x-z]))/(2*x)
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	-(z^2*H(0,x)*H(0,[1-x-z]))/x
 	-([1-x]^-1*H(0,x)*H(0,[1-x-z]))/2
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	+z*[1-x]^-1*H(1,x)
 	-z^2*[1-x]^-1*H(1,x)
 	+(H(0,z)*H(1,x))/(2*x)
 	-(z*H(0,z)*H(1,x))/x
 	+(z^2*H(0,z)*H(1,x))/x
 	+([1-x]^-1*H(0,z)*H(1,x))/2
 	-z*[1-x]^-1*H(0,z)*H(1,x)
 	+z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(2*z*H(1,z))/x
 	-(2*z^2*H(1,z))/x
 	+2*z*[1-x]^-1*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,z)
 	-(3*H(0,x)*H(1,z))/x
 	+(6*z*H(0,x)*H(1,z))/x
 	-(6*z^2*H(0,x)*H(1,z))/x
 	-3*[1-x]^-1*H(0,x)*H(1,z)
 	+6*z*[1-x]^-1*H(0,x)*H(1,z)
 	-6*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,[1-x-z])*H(1,z))/(2*x)
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	-(z^2*H(0,[1-x-z])*H(1,z))/x
 	-([1-x]^-1*H(0,[1-x-z])*H(1,z))/2
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(H(1,x)*H(1,z))/(2*x)
 	+(z*H(1,x)*H(1,z))/x
 	-(z^2*H(1,x)*H(1,z))/x
 	-([1-x]^-1*H(1,x)*H(1,z))/2
 	+z*[1-x]^-1*H(1,x)*H(1,z)
 	-z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(3*H(0,1,x))/(2*x)
 	+(3*z*H(0,1,x))/x
 	-(3*z^2*H(0,1,x))/x
 	-(3*[1-x]^-1*H(0,1,x))/2
 	+3*z*[1-x]^-1*H(0,1,x)
 	-3*z^2*[1-x]^-1*H(0,1,x)
 	+(5*H(0,1,z))/(2*x)
 	-(5*z*H(0,1,z))/x
 	+(5*z^2*H(0,1,z))/x
 	+(5*[1-x]^-1*H(0,1,z))/2
 	-5*z*[1-x]^-1*H(0,1,z)
 	+5*z^2*[1-x]^-1*H(0,1,z)
 	-H(0,1,z*[1-x]^-1)/(2*x)
 	+(z*H(0,1,z*[1-x]^-1))/x
 	-(z^2*H(0,1,z*[1-x]^-1))/x
 	-([1-x]^-1*H(0,1,z*[1-x]^-1))/2
 	+z*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-z^2*[1-x]^-1*H(0,1,z*[1-x]^-1)
 	-H(0,1,[1-x]^-1*[1-z])/(2*x)
 	+(z*H(0,1,[1-x]^-1*[1-z]))/x
 	-(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	-([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-(7*H(0,0,x))/(2*x)
 	+(7*z*H(0,0,x))/x
 	-(7*z^2*H(0,0,x))/x
 	-(7*[1-x]^-1*H(0,0,x))/2
 	+7*z*[1-x]^-1*H(0,0,x)
 	-7*z^2*[1-x]^-1*H(0,0,x)
 	-(5*H(0,0,z))/(2*x)
 	+(5*z*H(0,0,z))/x
 	-(5*z^2*H(0,0,z))/x
 	-(5*[1-x]^-1*H(0,0,z))/2
 	+5*z*[1-x]^-1*H(0,0,z)
 	-5*z^2*[1-x]^-1*H(0,0,z)
 	-(3*H(1,0,x))/(2*x)
 	+(3*z*H(1,0,x))/x
 	-(3*z^2*H(1,0,x))/x
 	-(3*[1-x]^-1*H(1,0,x))/2
 	+3*z*[1-x]^-1*H(1,0,x)
 	-3*z^2*[1-x]^-1*H(1,0,x)
 	+(5*H(1,0,z))/(2*x)
 	-(5*z*H(1,0,z))/x
 	+(5*z^2*H(1,0,z))/x
 	+(5*[1-x]^-1*H(1,0,z))/2
 	-5*z*[1-x]^-1*H(1,0,z)
 	+5*z^2*[1-x]^-1*H(1,0,z)
 	-(3*H(1,1,x))/(2*x)
 	+(3*z*H(1,1,x))/x
 	-(3*z^2*H(1,1,x))/x
 	-(3*[1-x]^-1*H(1,1,x))/2
 	+3*z*[1-x]^-1*H(1,1,x)
 	-3*z^2*[1-x]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	+(5*z*H(1,1,z))/x
 	-(5*z^2*H(1,1,z))/x
 	-(5*[1-x]^-1*H(1,1,z))/2
 	+5*z*[1-x]^-1*H(1,1,z)
 	-5*z^2*[1-x]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	Pi2/(12*x)
 	+z/x
 	-(Pi2*z)/(6*x)
 	-z^2/x
 	+(Pi2*z^2)/(6*x)
 	+[1-x]^-1/2
 	+(Pi2*[1-x]^-1)/12
 	+z*[1-x]^-1
 	-(Pi2*z*[1-x]^-1)/6
 	-z^2*[1-x]^-1
 	+(Pi2*z^2*[1-x]^-1)/6
 	+(3*z*H(0,x))/x
 	-(3*z^2*H(0,x))/x
 	+3*z*[1-x]^-1*H(0,x)
 	-3*z^2*[1-x]^-1*H(0,x)
 	-(2*z*H(0,z))/x
 	+(2*z^2*H(0,z))/x
 	-2*z*[1-x]^-1*H(0,z)
 	+2*z^2*[1-x]^-1*H(0,z)
 	+(5*H(0,x)*H(0,z))/(2*x)
 	-(5*z*H(0,x)*H(0,z))/x
 	+(5*z^2*H(0,x)*H(0,z))/x
 	+(5*[1-x]^-1*H(0,x)*H(0,z))/2
 	-5*z*[1-x]^-1*H(0,x)*H(0,z)
 	+5*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	+(z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	+([1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-([1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/2
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	+z*[1-x]^-1*H(1,x)
 	-z^2*[1-x]^-1*H(1,x)
 	+(3*H(0,z)*H(1,x))/(2*x)
 	-(3*z*H(0,z)*H(1,x))/x
 	+(3*z^2*H(0,z)*H(1,x))/x
 	+(3*[1-x]^-1*H(0,z)*H(1,x))/2
 	-3*z*[1-x]^-1*H(0,z)*H(1,x)
 	+3*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+(2*z*H(1,z))/x
 	-(2*z^2*H(1,z))/x
 	+2*z*[1-x]^-1*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,z)
 	-(5*H(0,x)*H(1,z))/(2*x)
 	+(5*z*H(0,x)*H(1,z))/x
 	-(5*z^2*H(0,x)*H(1,z))/x
 	-(5*[1-x]^-1*H(0,x)*H(1,z))/2
 	+5*z*[1-x]^-1*H(0,x)*H(1,z)
 	-5*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-([1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/2
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(H(1,x)*H(1,z))/x
 	+(2*z*H(1,x)*H(1,z))/x
 	-(2*z^2*H(1,x)*H(1,z))/x
 	-[1-x]^-1*H(1,x)*H(1,z)
 	+2*z*[1-x]^-1*H(1,x)*H(1,z)
 	-2*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-(2*H(0,1,x))/x
 	+(4*z*H(0,1,x))/x
 	-(4*z^2*H(0,1,x))/x
 	-2*[1-x]^-1*H(0,1,x)
 	+4*z*[1-x]^-1*H(0,1,x)
 	-4*z^2*[1-x]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+2*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	+4*z^2*[1-x]^-1*H(0,1,z)
 	+H(0,1,[1-x]/z)/(2*x)
 	-(z*H(0,1,[1-x]/z))/x
 	+(z^2*H(0,1,[1-x]/z))/x
 	+([1-x]^-1*H(0,1,[1-x]/z))/2
 	-z*[1-x]^-1*H(0,1,[1-x]/z)
 	+z^2*[1-x]^-1*H(0,1,[1-x]/z)
 	-H(0,1,[1-x]^-1*[1-z])/(2*x)
 	+(z*H(0,1,[1-x]^-1*[1-z]))/x
 	-(z^2*H(0,1,[1-x]^-1*[1-z]))/x
 	-([1-x]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	+z*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	-z^2*[1-x]^-1*H(0,1,[1-x]^-1*[1-z])
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-(3*H(0,0,x))/x
 	+(6*z*H(0,0,x))/x
 	-(6*z^2*H(0,0,x))/x
 	-3*[1-x]^-1*H(0,0,x)
 	+6*z*[1-x]^-1*H(0,0,x)
 	-6*z^2*[1-x]^-1*H(0,0,x)
 	-(3*H(0,0,z))/(2*x)
 	+(3*z*H(0,0,z))/x
 	-(3*z^2*H(0,0,z))/x
 	-(3*[1-x]^-1*H(0,0,z))/2
 	+3*z*[1-x]^-1*H(0,0,z)
 	-3*z^2*[1-x]^-1*H(0,0,z)
 	-(2*H(1,0,x))/x
 	+(4*z*H(1,0,x))/x
 	-(4*z^2*H(1,0,x))/x
 	-2*[1-x]^-1*H(1,0,x)
 	+4*z*[1-x]^-1*H(1,0,x)
 	-4*z^2*[1-x]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+2*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	+4*z^2*[1-x]^-1*H(1,0,z)
 	-H(1,1,x)/(2*x)
 	+(z*H(1,1,x))/x
 	-(z^2*H(1,1,x))/x
 	-([1-x]^-1*H(1,1,x))/2
 	+z*[1-x]^-1*H(1,1,x)
 	-z^2*[1-x]^-1*H(1,1,x)
 	-(2*H(1,1,z))/x
 	+(4*z*H(1,1,z))/x
 	-(4*z^2*H(1,1,z))/x
 	-2*[1-x]^-1*H(1,1,z)
 	+4*z*[1-x]^-1*H(1,1,z)
 	-4*z^2*[1-x]^-1*H(1,1,z)
 	);
id, qpG31tg =
 	+D([1-z])*e^(-3)* (
 	1/2
 	-1/(2*x)
 	-x/4
 	)
 	+D([1-z])*e^(-2)* (
 	5/4
 	-5/(4*x)
 	-(3*x)/8
 	+H(0,x)
 	-H(0,x)/x
 	-(x*H(0,x))/2
 	+H(1,x)/2
 	-H(1,x)/(2*x)
 	-(x*H(1,x))/4
 	)
 	+D([1-z])*e^(-1)* (
 	13/4
 	-Pi2/12
 	-13/(4*x)
 	+Pi2/(12*x)
 	-x
 	+(Pi2*x)/24
 	+(5*H(0,x))/2
 	-(5*H(0,x))/(2*x)
 	-(3*x*H(0,x))/4
 	+(5*H(1,x))/4
 	-(5*H(1,x))/(4*x)
 	-(3*x*H(1,x))/8
 	+H(0,1,x)
 	-H(0,1,x)/x
 	-(x*H(0,1,x))/2
 	+2*H(0,0,x)
 	-(2*H(0,0,x))/x
 	-x*H(0,0,x)
 	+H(1,0,x)
 	-H(1,0,x)/x
 	-(x*H(1,0,x))/2
 	+H(1,1,x)/2
 	-H(1,1,x)/(2*x)
 	-(x*H(1,1,x))/4
 	)
 	+D([1-z])*1* (
 	29/4
 	-(5*Pi2)/24
 	-29/(4*x)
 	+(5*Pi2)/(24*x)
 	-2*x
 	+(Pi2*x)/16
 	+(13*H(0,x))/2
 	-(Pi2*H(0,x))/6
 	-(13*H(0,x))/(2*x)
 	+(Pi2*H(0,x))/(6*x)
 	-2*x*H(0,x)
 	+(Pi2*x*H(0,x))/12
 	+(13*H(1,x))/4
 	-(Pi2*H(1,x))/12
 	-(13*H(1,x))/(4*x)
 	+(Pi2*H(1,x))/(12*x)
 	-x*H(1,x)
 	+(Pi2*x*H(1,x))/24
 	+(5*H(0,1,x))/2
 	-(5*H(0,1,x))/(2*x)
 	-(3*x*H(0,1,x))/4
 	+2*H(0,0,1,x)
 	-(2*H(0,0,1,x))/x
 	-x*H(0,0,1,x)
 	+5*H(0,0,x)
 	-(5*H(0,0,x))/x
 	-(3*x*H(0,0,x))/2
 	+(5*H(1,0,x))/2
 	-(5*H(1,0,x))/(2*x)
 	-(3*x*H(1,0,x))/4
 	+(5*H(1,1,x))/4
 	-(5*H(1,1,x))/(4*x)
 	-(3*x*H(1,1,x))/8
 	+H(1,0,1,x)
 	-H(1,0,1,x)/x
 	-(x*H(1,0,1,x))/2
 	+2*H(0,1,0,x)
 	-(2*H(0,1,0,x))/x
 	-x*H(0,1,0,x)
 	+H(0,1,1,x)
 	-H(0,1,1,x)/x
 	-(x*H(0,1,1,x))/2
 	+4*H(0,0,0,x)
 	-(4*H(0,0,0,x))/x
 	-2*x*H(0,0,0,x)
 	+2*H(1,0,0,x)
 	-(2*H(1,0,0,x))/x
 	-x*H(1,0,0,x)
 	+H(1,1,0,x)
 	-H(1,1,0,x)/x
 	-(x*H(1,1,0,x))/2
 	+H(1,1,1,x)/2
 	-H(1,1,1,x)/(2*x)
 	-(x*H(1,1,1,x))/4
 	-(4*Zeta3)/3
 	+(4*Zeta3)/(3*x)
 	+(2*x*Zeta3)/3
 	)
 	+D0([1-z])*e^(-2)* (
 	
 	-1
 	+x^-1
 	+x/2
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-5/2
 	+5/(2*x)
 	+(3*x)/4
 	-2*H(0,x)
 	+(2*H(0,x))/x
 	+x*H(0,x)
 	-H(1,x)
 	+H(1,x)/x
 	+(x*H(1,x))/2
 	)
 	+D0([1-z])*1* (
 	
 	-13/2
 	+Pi2/6
 	+13/(2*x)
 	-Pi2/(6*x)
 	+2*x
 	-(Pi2*x)/12
 	-5*H(0,x)
 	+(5*H(0,x))/x
 	+(3*x*H(0,x))/2
 	-(5*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	+(3*x*H(1,x))/4
 	-2*H(0,1,x)
 	+(2*H(0,1,x))/x
 	+x*H(0,1,x)
 	-4*H(0,0,x)
 	+(4*H(0,0,x))/x
 	+2*x*H(0,0,x)
 	-2*H(1,0,x)
 	+(2*H(1,0,x))/x
 	+x*H(1,0,x)
 	-H(1,1,x)
 	+H(1,1,x)/x
 	+(x*H(1,1,x))/2
 	)
 	+D1([1-z])*e^(-1)* (
 	2
 	-2/x
 	-x
 	)
 	+D1([1-z])*1* (
 	5
 	-5/x
 	-(3*x)/2
 	+4*H(0,x)
 	-(4*H(0,x))/x
 	-2*x*H(0,x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-x*H(1,x)
 	)
 	+D2([1-z])*1* (
 	
 	-2
 	+2/x
 	+x
 	)
 	+e^(-2)* (
 	
 	-1/(2*x)
 	-z/(2*x)
 	)
 	+e^(-1)* (
 	1
 	-7/(4*x)
 	-(3*z)/(4*x)
 	-H(0,x)/x
 	-(z*H(0,x))/x
 	+H(0,z)/(2*x)
 	+(z*H(0,z))/(2*x)
 	+[1-z]^-1*H(0,z)
 	-([1-z]^-1*H(0,z))/x
 	-(x*[1-z]^-1*H(0,z))/2
 	-H(1,x)/(2*x)
 	-(z*H(1,x))/(2*x)
 	-H(1,z)/x
 	-(z*H(1,z))/x
 	)
 	+1* (
 	3/4
 	-13/(4*x)
 	-Pi2/(4*x)
 	-(9*z)/(4*x)
 	-(Pi2*z)/(4*x)
 	+[1-z]^-1
 	-(2*Pi2*[1-z]^-1)/3
 	-[1-z]^-1/x
 	+(2*Pi2*[1-z]^-1)/(3*x)
 	+(x*[1-z]^-1)/2
 	+(Pi2*x*[1-z]^-1)/3
 	-H(0,x)
 	-H(0,x)/(2*x)
 	-(3*z*H(0,x))/(2*x)
 	+3*[1-z]^-1*H(0,x)
 	-(3*[1-z]^-1*H(0,x))/x
 	+H(0,z)
 	-H(0,z)/(4*x)
 	+(3*z*H(0,z))/(4*x)
 	+([1-z]^-1*H(0,z))/2
 	-([1-z]^-1*H(0,z))/(2*x)
 	-(3*x*[1-z]^-1*H(0,z))/4
 	-(3*H(0,x)*H(0,z))/(2*x)
 	-(3*z*H(0,x)*H(0,z))/(2*x)
 	-3*[1-z]^-1*H(0,x)*H(0,z)
 	+(3*[1-z]^-1*H(0,x)*H(0,z))/x
 	+(3*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	-H(1,x)
 	+H(1,x)/(4*x)
 	-(3*z*H(1,x))/(4*x)
 	+2*[1-z]^-1*H(1,x)
 	-(2*[1-z]^-1*H(1,x))/x
 	-(H(0,z)*H(1,x))/x
 	-(z*H(0,z)*H(1,x))/x
 	-2*[1-z]^-1*H(0,z)*H(1,x)
 	+(2*[1-z]^-1*H(0,z)*H(1,x))/x
 	+x*[1-z]^-1*H(0,z)*H(1,x)
 	+H(1,z)
 	-(5*H(1,z))/(2*x)
 	-(3*z*H(1,z))/(2*x)
 	+[1-z]^-1*H(1,z)
 	-([1-z]^-1*H(1,z))/x
 	-(H(0,x)*H(1,z))/(2*x)
 	-(z*H(0,x)*H(1,z))/(2*x)
 	+3*[1-z]^-1*H(0,x)*H(1,z)
 	-(3*[1-z]^-1*H(0,x)*H(1,z))/x
 	-(3*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	+2*[1-z]^-1*H(1,x)*H(1,z)
 	-(2*[1-z]^-1*H(1,x)*H(1,z))/x
 	-x*[1-z]^-1*H(1,x)*H(1,z)
 	+(3*H(0,1,x))/(2*x)
 	+(3*z*H(0,1,x))/(2*x)
 	+5*[1-z]^-1*H(0,1,x)
 	-(5*[1-z]^-1*H(0,1,x))/x
 	-(5*x*[1-z]^-1*H(0,1,x))/2
 	+(3*H(0,0,x))/(2*x)
 	+(3*z*H(0,0,x))/(2*x)
 	+7*[1-z]^-1*H(0,0,x)
 	-(7*[1-z]^-1*H(0,0,x))/x
 	-(7*x*[1-z]^-1*H(0,0,x))/2
 	+(3*H(0,0,z))/(2*x)
 	+(3*z*H(0,0,z))/(2*x)
 	+3*[1-z]^-1*H(0,0,z)
 	-(3*[1-z]^-1*H(0,0,z))/x
 	-(3*x*[1-z]^-1*H(0,0,z))/2
 	+(3*H(1,0,x))/(2*x)
 	+(3*z*H(1,0,x))/(2*x)
 	+5*[1-z]^-1*H(1,0,x)
 	-(5*[1-z]^-1*H(1,0,x))/x
 	-(5*x*[1-z]^-1*H(1,0,x))/2
 	+(3*H(1,1,x))/(2*x)
 	+(3*z*H(1,1,x))/(2*x)
 	+4*[1-z]^-1*H(1,1,x)
 	-(4*[1-z]^-1*H(1,1,x))/x
 	-2*x*[1-z]^-1*H(1,1,x)
 	-(3*H(1,1,z))/(2*x)
 	-(3*z*H(1,1,z))/(2*x)
 	+[1-z]^-1*H(1,1,z)
 	-([1-z]^-1*H(1,1,z))/x
 	-(x*[1-z]^-1*H(1,1,z))/2
 	)
 	+T(t1)* (
 	3/2
 	-x^-1
 	+Pi2/(4*x)
 	+(Pi2*z)/(4*x)
 	-[1-z]^-1
 	+(Pi2*[1-z]^-1)/2
 	+[1-z]^-1/x
 	-(Pi2*[1-z]^-1)/(2*x)
 	-(x*[1-z]^-1)/2
 	-(Pi2*x*[1-z]^-1)/4
 	+3*H(0,x)
 	-(3*H(0,x))/x
 	-3*[1-z]^-1*H(0,x)
 	+(3*[1-z]^-1*H(0,x))/x
 	-2*H(0,z)
 	+(2*H(0,z))/x
 	+2*[1-z]^-1*H(0,z)
 	-(2*[1-z]^-1*H(0,z))/x
 	+(3*H(0,x)*H(0,z))/x
 	+(3*z*H(0,x)*H(0,z))/x
 	+6*[1-z]^-1*H(0,x)*H(0,z)
 	-(6*[1-z]^-1*H(0,x)*H(0,z))/x
 	-3*x*[1-z]^-1*H(0,x)*H(0,z)
 	-(H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+([1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/2
 	+(H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-([1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/2
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-2*[1-z]^-1*H(1,x)
 	+(2*[1-z]^-1*H(1,x))/x
 	+(5*H(0,z)*H(1,x))/(2*x)
 	+(5*z*H(0,z)*H(1,x))/(2*x)
 	+5*[1-z]^-1*H(0,z)*H(1,x)
 	-(5*[1-z]^-1*H(0,z)*H(1,x))/x
 	-(5*x*[1-z]^-1*H(0,z)*H(1,x))/2
 	+H(1,z)
 	-H(1,z)/x
 	-[1-z]^-1*H(1,z)
 	+([1-z]^-1*H(1,z))/x
 	-(3*H(0,x)*H(1,z))/(2*x)
 	-(3*z*H(0,x)*H(1,z))/(2*x)
 	-3*[1-z]^-1*H(0,x)*H(1,z)
 	+(3*[1-z]^-1*H(0,x)*H(1,z))/x
 	+(3*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-(H(1,x)*H(1,z))/x
 	-(z*H(1,x)*H(1,z))/x
 	-2*[1-z]^-1*H(1,x)*H(1,z)
 	+(2*[1-z]^-1*H(1,x)*H(1,z))/x
 	+x*[1-z]^-1*H(1,x)*H(1,z)
 	-(3*H(0,1,x))/x
 	-(3*z*H(0,1,x))/x
 	-6*[1-z]^-1*H(0,1,x)
 	+(6*[1-z]^-1*H(0,1,x))/x
 	+3*x*[1-z]^-1*H(0,1,x)
 	+H(0,1,z)/x
 	+(z*H(0,1,z))/x
 	+2*[1-z]^-1*H(0,1,z)
 	-(2*[1-z]^-1*H(0,1,z))/x
 	-x*[1-z]^-1*H(0,1,z)
 	+H(0,1,[1-x]^-1*[1-z])/(2*x)
 	+(z*H(0,1,[1-x]^-1*[1-z]))/(2*x)
 	+[1-z]^-1*H(0,1,[1-x]^-1*[1-z])
 	-([1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/x
 	-(x*[1-z]^-1*H(0,1,[1-x]^-1*[1-z]))/2
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	-[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-(7*H(0,0,x))/(2*x)
 	-(7*z*H(0,0,x))/(2*x)
 	-7*[1-z]^-1*H(0,0,x)
 	+(7*[1-z]^-1*H(0,0,x))/x
 	+(7*x*[1-z]^-1*H(0,0,x))/2
 	-(5*H(0,0,z))/(2*x)
 	-(5*z*H(0,0,z))/(2*x)
 	-5*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+(5*x*[1-z]^-1*H(0,0,z))/2
 	-(3*H(1,0,x))/x
 	-(3*z*H(1,0,x))/x
 	-6*[1-z]^-1*H(1,0,x)
 	+(6*[1-z]^-1*H(1,0,x))/x
 	+3*x*[1-z]^-1*H(1,0,x)
 	+H(1,0,z)/(2*x)
 	+(z*H(1,0,z))/(2*x)
 	+[1-z]^-1*H(1,0,z)
 	-([1-z]^-1*H(1,0,z))/x
 	-(x*[1-z]^-1*H(1,0,z))/2
 	-(2*H(1,1,x))/x
 	-(2*z*H(1,1,x))/x
 	-4*[1-z]^-1*H(1,1,x)
 	+(4*[1-z]^-1*H(1,1,x))/x
 	+2*x*[1-z]^-1*H(1,1,x)
 	-H(1,1,z)/(2*x)
 	-(z*H(1,1,z))/(2*x)
 	-[1-z]^-1*H(1,1,z)
 	+([1-z]^-1*H(1,1,z))/x
 	+(x*[1-z]^-1*H(1,1,z))/2
 	)
 	+T(t2)* (
 	3/2
 	-x^-1
 	+Pi2/(4*x)
 	+(Pi2*z)/(4*x)
 	-[1-z]^-1
 	+(Pi2*[1-z]^-1)/2
 	+[1-z]^-1/x
 	-(Pi2*[1-z]^-1)/(2*x)
 	-(x*[1-z]^-1)/2
 	-(Pi2*x*[1-z]^-1)/4
 	+3*H(0,x)
 	-(3*H(0,x))/x
 	-3*[1-z]^-1*H(0,x)
 	+(3*[1-z]^-1*H(0,x))/x
 	-2*H(0,z)
 	+(2*H(0,z))/x
 	+2*[1-z]^-1*H(0,z)
 	-(2*[1-z]^-1*H(0,z))/x
 	+(5*H(0,x)*H(0,z))/(2*x)
 	+(5*z*H(0,x)*H(0,z))/(2*x)
 	+5*[1-z]^-1*H(0,x)*H(0,z)
 	-(5*[1-z]^-1*H(0,x)*H(0,z))/x
 	-(5*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(H(0,x)*H(0,[x-z]))/(2*x)
 	-(z*H(0,x)*H(0,[x-z]))/(2*x)
 	-[1-z]^-1*H(0,x)*H(0,[x-z])
 	+([1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	+(x*[1-z]^-1*H(0,x)*H(0,[x-z]))/2
 	+(H(0,z)*H(0,[x-z]))/(2*x)
 	+(z*H(0,z)*H(0,[x-z]))/(2*x)
 	+[1-z]^-1*H(0,z)*H(0,[x-z])
 	-([1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	-(x*[1-z]^-1*H(0,z)*H(0,[x-z]))/2
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-2*[1-z]^-1*H(1,x)
 	+(2*[1-z]^-1*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/x
 	+(2*z*H(0,z)*H(1,x))/x
 	+4*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-2*x*[1-z]^-1*H(0,z)*H(1,x)
 	+H(1,z)
 	-H(1,z)/x
 	-[1-z]^-1*H(1,z)
 	+([1-z]^-1*H(1,z))/x
 	-(2*H(0,x)*H(1,z))/x
 	-(2*z*H(0,x)*H(1,z))/x
 	-4*[1-z]^-1*H(0,x)*H(1,z)
 	+(4*[1-z]^-1*H(0,x)*H(1,z))/x
 	+2*x*[1-z]^-1*H(0,x)*H(1,z)
 	-(H(1,x)*H(1,z))/x
 	-(z*H(1,x)*H(1,z))/x
 	-2*[1-z]^-1*H(1,x)*H(1,z)
 	+(2*[1-z]^-1*H(1,x)*H(1,z))/x
 	+x*[1-z]^-1*H(1,x)*H(1,z)
 	-(5*H(0,1,x))/(2*x)
 	-(5*z*H(0,1,x))/(2*x)
 	-5*[1-z]^-1*H(0,1,x)
 	+(5*[1-z]^-1*H(0,1,x))/x
 	+(5*x*[1-z]^-1*H(0,1,x))/2
 	+(3*H(0,1,z))/(2*x)
 	+(3*z*H(0,1,z))/(2*x)
 	+3*[1-z]^-1*H(0,1,z)
 	-(3*[1-z]^-1*H(0,1,z))/x
 	-(3*x*[1-z]^-1*H(0,1,z))/2
 	-H(0,1,[1-x]*[1-z]^-1)/(2*x)
 	-(z*H(0,1,[1-x]*[1-z]^-1))/(2*x)
 	-[1-z]^-1*H(0,1,[1-x]*[1-z]^-1)
 	+([1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/x
 	+(x*[1-z]^-1*H(0,1,[1-x]*[1-z]^-1))/2
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	+[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(3*H(0,0,x))/x
 	-(3*z*H(0,0,x))/x
 	-6*[1-z]^-1*H(0,0,x)
 	+(6*[1-z]^-1*H(0,0,x))/x
 	+3*x*[1-z]^-1*H(0,0,x)
 	-(2*H(0,0,z))/x
 	-(2*z*H(0,0,z))/x
 	-4*[1-z]^-1*H(0,0,z)
 	+(4*[1-z]^-1*H(0,0,z))/x
 	+2*x*[1-z]^-1*H(0,0,z)
 	-(5*H(1,0,x))/(2*x)
 	-(5*z*H(1,0,x))/(2*x)
 	-5*[1-z]^-1*H(1,0,x)
 	+(5*[1-z]^-1*H(1,0,x))/x
 	+(5*x*[1-z]^-1*H(1,0,x))/2
 	+H(1,0,z)/x
 	+(z*H(1,0,z))/x
 	+2*[1-z]^-1*H(1,0,z)
 	-(2*[1-z]^-1*H(1,0,z))/x
 	-x*[1-z]^-1*H(1,0,z)
 	-(2*H(1,1,x))/x
 	-(2*z*H(1,1,x))/x
 	-4*[1-z]^-1*H(1,1,x)
 	+(4*[1-z]^-1*H(1,1,x))/x
 	+2*x*[1-z]^-1*H(1,1,x)
 	-H(1,1,z)/(2*x)
 	-(z*H(1,1,z))/(2*x)
 	-[1-z]^-1*H(1,1,z)
 	+([1-z]^-1*H(1,1,z))/x
 	+(x*[1-z]^-1*H(1,1,z))/2
 	);
id, qpG31tqp =
 	+e^(-2)* (
 	
 	-x^-1
 	-z^-1
 	+1/(x*z)
 	+x/(2*z)
 	+z/(2*x)
 	)
 	+e^(-1)* (
 	1
 	-5/(2*x)
 	-5/(2*z)
 	+5/(2*x*z)
 	+(3*x)/(4*z)
 	+(3*z)/(4*x)
 	-(2*H(0,x))/x
 	-(2*H(0,x))/z
 	+(2*H(0,x))/(x*z)
 	+(x*H(0,x))/z
 	+(z*H(0,x))/x
 	+(2*H(0,z))/x
 	+(2*H(0,z))/z
 	-(2*H(0,z))/(x*z)
 	-(x*H(0,z))/z
 	-(z*H(0,z))/x
 	-H(1,x)/x
 	-H(1,x)/z
 	+H(1,x)/(x*z)
 	+(x*H(1,x))/(2*z)
 	+(z*H(1,x))/(2*x)
 	-H(1,z)/x
 	-H(1,z)/z
 	+H(1,z)/(x*z)
 	+(x*H(1,z))/(2*z)
 	+(z*H(1,z))/(2*x)
 	)
 	+1* (
 	3/4
 	-11/(2*x)
 	-Pi2/(2*x)
 	-11/(2*z)
 	-Pi2/(2*z)
 	+11/(2*x*z)
 	+Pi2/(2*x*z)
 	+(5*x)/(2*z)
 	+(Pi2*x)/(4*z)
 	+(9*z)/(4*x)
 	+(Pi2*z)/(4*x)
 	-H(0,x)
 	-(2*H(0,x))/x
 	-(2*H(0,x))/z
 	+(2*H(0,x))/(x*z)
 	+(3*x*H(0,x))/(2*z)
 	+(3*z*H(0,x))/(2*x)
 	-H(0,z)
 	+(4*H(0,z))/x
 	+(4*H(0,z))/z
 	-(4*H(0,z))/(x*z)
 	-(3*x*H(0,z))/(2*z)
 	-(3*z*H(0,z))/(2*x)
 	+(H(0,x)*H(0,z))/x
 	+(H(0,x)*H(0,z))/z
 	-(H(0,x)*H(0,z))/(x*z)
 	-(x*H(0,x)*H(0,z))/(2*z)
 	-(z*H(0,x)*H(0,z))/(2*x)
 	-H(1,x)
 	-H(1,x)/(2*x)
 	-H(1,x)/(2*z)
 	+H(1,x)/(2*x*z)
 	+(3*x*H(1,x))/(4*z)
 	+(3*z*H(1,x))/(4*x)
 	-H(1,z)
 	-H(1,z)/(2*x)
 	-H(1,z)/(2*z)
 	+H(1,z)/(2*x*z)
 	+(3*x*H(1,z))/(4*z)
 	+(3*z*H(1,z))/(4*x)
 	+(3*H(0,x)*H(1,z))/x
 	+(3*H(0,x)*H(1,z))/z
 	-(3*H(0,x)*H(1,z))/(x*z)
 	-(3*x*H(0,x)*H(1,z))/(2*z)
 	-(3*z*H(0,x)*H(1,z))/(2*x)
 	+(2*H(1,x)*H(1,z))/x
 	+(2*H(1,x)*H(1,z))/z
 	-(2*H(1,x)*H(1,z))/(x*z)
 	-(x*H(1,x)*H(1,z))/z
 	-(z*H(1,x)*H(1,z))/x
 	+(3*H(0,1,x))/x
 	+(3*H(0,1,x))/z
 	-(3*H(0,1,x))/(x*z)
 	-(3*x*H(0,1,x))/(2*z)
 	-(3*z*H(0,1,x))/(2*x)
 	+(3*H(0,0,x))/x
 	+(3*H(0,0,x))/z
 	-(3*H(0,0,x))/(x*z)
 	-(3*x*H(0,0,x))/(2*z)
 	-(3*z*H(0,0,x))/(2*x)
 	-(3*H(0,0,z))/x
 	-(3*H(0,0,z))/z
 	+(3*H(0,0,z))/(x*z)
 	+(3*x*H(0,0,z))/(2*z)
 	+(3*z*H(0,0,z))/(2*x)
 	+(3*H(1,0,x))/x
 	+(3*H(1,0,x))/z
 	-(3*H(1,0,x))/(x*z)
 	-(3*x*H(1,0,x))/(2*z)
 	-(3*z*H(1,0,x))/(2*x)
 	+(3*H(1,1,x))/x
 	+(3*H(1,1,x))/z
 	-(3*H(1,1,x))/(x*z)
 	-(3*x*H(1,1,x))/(2*z)
 	-(3*z*H(1,1,x))/(2*x)
 	+(3*H(1,1,z))/x
 	+(3*H(1,1,z))/z
 	-(3*H(1,1,z))/(x*z)
 	-(3*x*H(1,1,z))/(2*z)
 	-(3*z*H(1,1,z))/(2*x)
 	)
 	+T(r1)* (
 	3/2
 	-x^-1
 	+(2*Pi2)/(3*x)
 	-z^-1
 	+(2*Pi2)/(3*z)
 	+1/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-x/(2*z)
 	-(Pi2*x)/(3*z)
 	-(Pi2*z)/(3*x)
 	+3*H(0,x)
 	-(3*H(0,x))/x
 	-(3*H(0,x))/z
 	+(3*H(0,x))/(x*z)
 	-H(0,z)
 	+H(0,z)/x
 	+H(0,z)/z
 	-H(0,z)/(x*z)
 	+(3*H(0,x)*H(0,z))/x
 	+(3*H(0,x)*H(0,z))/z
 	-(3*H(0,x)*H(0,z))/(x*z)
 	-(3*x*H(0,x)*H(0,z))/(2*z)
 	-(3*z*H(0,x)*H(0,z))/(2*x)
 	-(H(0,x)*H(0,[1-x-z]))/x
 	-(H(0,x)*H(0,[1-x-z]))/z
 	+(H(0,x)*H(0,[1-x-z]))/(x*z)
 	+(x*H(0,x)*H(0,[1-x-z]))/(2*z)
 	+(z*H(0,x)*H(0,[1-x-z]))/(2*x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-(2*H(1,x))/z
 	+(2*H(1,x))/(x*z)
 	+(2*H(0,z)*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/z
 	-(2*H(0,z)*H(1,x))/(x*z)
 	-(x*H(0,z)*H(1,x))/z
 	-(z*H(0,z)*H(1,x))/x
 	+2*H(1,z)
 	-(2*H(1,z))/x
 	-(2*H(1,z))/z
 	+(2*H(1,z))/(x*z)
 	-(6*H(0,x)*H(1,z))/x
 	-(6*H(0,x)*H(1,z))/z
 	+(6*H(0,x)*H(1,z))/(x*z)
 	+(3*x*H(0,x)*H(1,z))/z
 	+(3*z*H(0,x)*H(1,z))/x
 	-(H(0,[1-x-z])*H(1,z))/x
 	-(H(0,[1-x-z])*H(1,z))/z
 	+(H(0,[1-x-z])*H(1,z))/(x*z)
 	+(x*H(0,[1-x-z])*H(1,z))/(2*z)
 	+(z*H(0,[1-x-z])*H(1,z))/(2*x)
 	-(5*H(1,x)*H(1,z))/x
 	-(5*H(1,x)*H(1,z))/z
 	+(5*H(1,x)*H(1,z))/(x*z)
 	+(5*x*H(1,x)*H(1,z))/(2*z)
 	+(5*z*H(1,x)*H(1,z))/(2*x)
 	-(6*H(0,1,x))/x
 	-(6*H(0,1,x))/z
 	+(6*H(0,1,x))/(x*z)
 	+(3*x*H(0,1,x))/z
 	+(3*z*H(0,1,x))/x
 	+H(0,1,z)/x
 	+H(0,1,z)/z
 	-H(0,1,z)/(x*z)
 	-(x*H(0,1,z))/(2*z)
 	-(z*H(0,1,z))/(2*x)
 	+H(0,1,z*[1-x]^-1)/x
 	+H(0,1,z*[1-x]^-1)/z
 	-H(0,1,z*[1-x]^-1)/(x*z)
 	-(x*H(0,1,z*[1-x]^-1))/(2*z)
 	-(z*H(0,1,z*[1-x]^-1))/(2*x)
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/x
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/z
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(x*z)
 	+(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*z)
 	+(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	-(7*H(0,0,x))/x
 	-(7*H(0,0,x))/z
 	+(7*H(0,0,x))/(x*z)
 	+(7*x*H(0,0,x))/(2*z)
 	+(7*z*H(0,0,x))/(2*x)
 	-H(0,0,z)/x
 	-H(0,0,z)/z
 	+H(0,0,z)/(x*z)
 	+(x*H(0,0,z))/(2*z)
 	+(z*H(0,0,z))/(2*x)
 	-(6*H(1,0,x))/x
 	-(6*H(1,0,x))/z
 	+(6*H(1,0,x))/(x*z)
 	+(3*x*H(1,0,x))/z
 	+(3*z*H(1,0,x))/x
 	+(2*H(1,0,z))/x
 	+(2*H(1,0,z))/z
 	-(2*H(1,0,z))/(x*z)
 	-(x*H(1,0,z))/z
 	-(z*H(1,0,z))/x
 	-(4*H(1,1,x))/x
 	-(4*H(1,1,x))/z
 	+(4*H(1,1,x))/(x*z)
 	+(2*x*H(1,1,x))/z
 	+(2*z*H(1,1,x))/x
 	-(5*H(1,1,z))/x
 	-(5*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/(2*z)
 	+(5*z*H(1,1,z))/(2*x)
 	)
 	+T(r2)* (
 	3/2
 	-x^-1
 	+(2*Pi2)/(3*x)
 	-z^-1
 	+(2*Pi2)/(3*z)
 	+1/(x*z)
 	-(2*Pi2)/(3*x*z)
 	-x/(2*z)
 	-(Pi2*x)/(3*z)
 	-(Pi2*z)/(3*x)
 	+3*H(0,x)
 	-(3*H(0,x))/x
 	-(3*H(0,x))/z
 	+(3*H(0,x))/(x*z)
 	-H(0,z)
 	+H(0,z)/x
 	+H(0,z)/z
 	-H(0,z)/(x*z)
 	+(4*H(0,x)*H(0,z))/x
 	+(4*H(0,x)*H(0,z))/z
 	-(4*H(0,x)*H(0,z))/(x*z)
 	-(2*x*H(0,x)*H(0,z))/z
 	-(2*z*H(0,x)*H(0,z))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/(2*z)
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/(2*x)
 	+2*H(1,x)
 	-(2*H(1,x))/x
 	-(2*H(1,x))/z
 	+(2*H(1,x))/(x*z)
 	+(2*H(0,z)*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/z
 	-(2*H(0,z)*H(1,x))/(x*z)
 	-(x*H(0,z)*H(1,x))/z
 	-(z*H(0,z)*H(1,x))/x
 	+2*H(1,z)
 	-(2*H(1,z))/x
 	-(2*H(1,z))/z
 	+(2*H(1,z))/(x*z)
 	-(5*H(0,x)*H(1,z))/x
 	-(5*H(0,x)*H(1,z))/z
 	+(5*H(0,x)*H(1,z))/(x*z)
 	+(5*x*H(0,x)*H(1,z))/(2*z)
 	+(5*z*H(0,x)*H(1,z))/(2*x)
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/(2*z)
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/(2*x)
 	-(4*H(1,x)*H(1,z))/x
 	-(4*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(2*x*H(1,x)*H(1,z))/z
 	+(2*z*H(1,x)*H(1,z))/x
 	-(5*H(0,1,x))/x
 	-(5*H(0,1,x))/z
 	+(5*H(0,1,x))/(x*z)
 	+(5*x*H(0,1,x))/(2*z)
 	+(5*z*H(0,1,x))/(2*x)
 	+(2*H(0,1,z))/x
 	+(2*H(0,1,z))/z
 	-(2*H(0,1,z))/(x*z)
 	-(x*H(0,1,z))/z
 	-(z*H(0,1,z))/x
 	-H(0,1,[1-x]/z)/x
 	-H(0,1,[1-x]/z)/z
 	+H(0,1,[1-x]/z)/(x*z)
 	+(x*H(0,1,[1-x]/z))/(2*z)
 	+(z*H(0,1,[1-x]/z))/(2*x)
 	+H(0,1,([1-x]*[1-z])/(x*z))/x
 	+H(0,1,([1-x]*[1-z])/(x*z))/z
 	-H(0,1,([1-x]*[1-z])/(x*z))/(x*z)
 	-(x*H(0,1,([1-x]*[1-z])/(x*z)))/(2*z)
 	-(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	-(6*H(0,0,x))/x
 	-(6*H(0,0,x))/z
 	+(6*H(0,0,x))/(x*z)
 	+(3*x*H(0,0,x))/z
 	+(3*z*H(0,0,x))/x
 	-H(0,0,z)/x
 	-H(0,0,z)/z
 	+H(0,0,z)/(x*z)
 	+(x*H(0,0,z))/(2*z)
 	+(z*H(0,0,z))/(2*x)
 	-(5*H(1,0,x))/x
 	-(5*H(1,0,x))/z
 	+(5*H(1,0,x))/(x*z)
 	+(5*x*H(1,0,x))/(2*z)
 	+(5*z*H(1,0,x))/(2*x)
 	+(3*H(1,0,z))/x
 	+(3*H(1,0,z))/z
 	-(3*H(1,0,z))/(x*z)
 	-(3*x*H(1,0,z))/(2*z)
 	-(3*z*H(1,0,z))/(2*x)
 	-(4*H(1,1,x))/x
 	-(4*H(1,1,x))/z
 	+(4*H(1,1,x))/(x*z)
 	+(2*x*H(1,1,x))/z
 	+(2*z*H(1,1,x))/x
 	-(4*H(1,1,z))/x
 	-(4*H(1,1,z))/z
 	+(4*H(1,1,z))/(x*z)
 	+(2*x*H(1,1,z))/z
 	+(2*z*H(1,1,z))/x
 	);
id, gG31hqp =
 	+D([1-x])*e^(-1)* (
 	5/18
 	-(5*z)/9
 	+(5*z^2)/9
 	)
 	+D([1-x])*1* (
 	14/27
 	-(7*Pi2)/72
 	-(43*z)/27
 	+(7*Pi2*z)/36
 	+(43*z^2)/27
 	-(7*Pi2*z^2)/36
 	-(5*H(0,z))/18
 	+(5*z*H(0,z))/9
 	-(5*z^2*H(0,z))/9
 	+(5*H(1,z))/18
 	-(5*z*H(1,z))/9
 	+(5*z^2*H(1,z))/9
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/6
 	+z/3
 	-z^2/3
 	)
 	+D0([1-x])*1* (
 	
 	-5/9
 	+(13*z)/9
 	-(13*z^2)/9
 	+H(0,z)/6
 	-(z*H(0,z))/3
 	+(z^2*H(0,z))/3
 	-H(1,z)/6
 	+(z*H(1,z))/3
 	-(z^2*H(1,z))/3
 	)
 	+D1([1-x])*1* (
 	1/2
 	-z
 	+z^2
 	)
 	+e^(-1)* (
 	
 	-1/(6*x)
 	+z/(3*x)
 	-z^2/(3*x)
 	)
 	+1* (
 	
 	-5/(9*x)
 	+(13*z)/(9*x)
 	-(13*z^2)/(9*x)
 	-H(0,x)/(2*x)
 	+(z*H(0,x))/x
 	-(z^2*H(0,x))/x
 	-([1-x]^-1*H(0,x))/2
 	+z*[1-x]^-1*H(0,x)
 	-z^2*[1-x]^-1*H(0,x)
 	+H(0,z)/(6*x)
 	-(z*H(0,z))/(3*x)
 	+(z^2*H(0,z))/(3*x)
 	-H(1,x)/(2*x)
 	+(z*H(1,x))/x
 	-(z^2*H(1,x))/x
 	-H(1,z)/(6*x)
 	+(z*H(1,z))/(3*x)
 	-(z^2*H(1,z))/(3*x)
 	);
id, qpG31hg =
 	+D([1-z])*e^(-1)* (
 	5/9
 	-5/(9*x)
 	-(5*x)/18
 	+H(0,x)/3
 	-H(0,x)/(3*x)
 	-(x*H(0,x))/6
 	)
 	+D([1-z])*1* (
 	43/27
 	-Pi2/36
 	-43/(27*x)
 	+Pi2/(36*x)
 	-(14*x)/27
 	+(Pi2*x)/72
 	+(13*H(0,x))/9
 	-(13*H(0,x))/(9*x)
 	-(5*x*H(0,x))/9
 	+(5*H(1,x))/9
 	-(5*H(1,x))/(9*x)
 	-(5*x*H(1,x))/18
 	+H(0,1,x)/3
 	-H(0,1,x)/(3*x)
 	-(x*H(0,1,x))/6
 	+H(0,0,x)
 	-H(0,0,x)/x
 	-(x*H(0,0,x))/2
 	+H(1,0,x)/3
 	-H(1,0,x)/(3*x)
 	-(x*H(1,0,x))/6
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/3
 	+1/(3*x)
 	+x/6
 	)
 	+D0([1-z])*1* (
 	
 	-13/9
 	+13/(9*x)
 	+(5*x)/9
 	-H(0,x)
 	+H(0,x)/x
 	+(x*H(0,x))/2
 	-H(1,x)/3
 	+H(1,x)/(3*x)
 	+(x*H(1,x))/6
 	)
 	+D1([1-z])*1* (
 	1
 	-x^-1
 	-x/2
 	)
 	+e^(-1)* (
 	
 	-1/(6*x)
 	-z/(6*x)
 	)
 	+1* (
 	1/3
 	-8/(9*x)
 	-(5*z)/(9*x)
 	-H(0,x)/(2*x)
 	-(z*H(0,x))/(2*x)
 	+H(0,z)/(6*x)
 	+(z*H(0,z))/(6*x)
 	+([1-z]^-1*H(0,z))/3
 	-([1-z]^-1*H(0,z))/(3*x)
 	-(x*[1-z]^-1*H(0,z))/6
 	-H(1,x)/(6*x)
 	-(z*H(1,x))/(6*x)
 	-H(1,z)/(2*x)
 	-(z*H(1,z))/(2*x)
 	);
id, qpG31hqp =
 	+e^(-1)* (
 	
 	-1/(3*x)
 	-1/(3*z)
 	+1/(3*x*z)
 	+x/(6*z)
 	+z/(6*x)
 	)
 	+1* (
 	1/3
 	-13/(9*x)
 	-13/(9*z)
 	+13/(9*x*z)
 	+(5*x)/(9*z)
 	+(5*z)/(9*x)
 	-H(0,x)/x
 	-H(0,x)/z
 	+H(0,x)/(x*z)
 	+(x*H(0,x))/(2*z)
 	+(z*H(0,x))/(2*x)
 	+H(0,z)/x
 	+H(0,z)/z
 	-H(0,z)/(x*z)
 	-(x*H(0,z))/(2*z)
 	-(z*H(0,z))/(2*x)
 	-H(1,x)/(3*x)
 	-H(1,x)/(3*z)
 	+H(1,x)/(3*x*z)
 	+(x*H(1,x))/(6*z)
 	+(z*H(1,x))/(6*x)
 	-H(1,z)/(3*x)
 	-H(1,z)/(3*z)
 	+H(1,z)/(3*x*z)
 	+(x*H(1,z))/(6*z)
 	+(z*H(1,z))/(6*x)
 	);
id, qD31g =
 	+D([1-x])*D([1-z])*e^(-4)* (
 	
 	-1/4
 	)
 	+D([1-x])*D([1-z])*e^(-3)* (
 	
 	-11/6
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	Pi2/8
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	(11*Pi2)/72
 	+(2*Zeta3)/3
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Pi2^2/480
 	+(11*Zeta3)/18
 	)
 	+D([1-z])*D0([1-x])*e^(-3)* (
 	1/2
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	11/6
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-z])*D0([1-x])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D([1-z])*D1([1-x])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-z])*D1([1-x])*1* (
 	Pi2/2
 	)
 	+D([1-z])*D2([1-x])*e^(-1)* (
 	1
 	)
 	+D([1-z])*D2([1-x])*1* (
 	11/12
 	)
 	+D([1-z])*D3([1-x])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*D0([1-z])*e^(-3)* (
 	1/2
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	11/6
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-x])*D0([1-z])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D0([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D0([1-x])*D0([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-z])*D1([1-x])*e^(-1)* (
 	2
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	11/6
 	)
 	+D0([1-z])*D2([1-x])*1* (
 	
 	-2
 	)
 	+D([1-x])*D1([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-x])*D1([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-x])*D1([1-z])*e^(-1)* (
 	2
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	11/6
 	)
 	+D1([1-x])*D1([1-z])*1* (
 	
 	-4
 	)
 	+D([1-x])*D2([1-z])*e^(-1)* (
 	1
 	)
 	+D([1-x])*D2([1-z])*1* (
 	11/12
 	)
 	+D0([1-x])*D2([1-z])*1* (
 	
 	-2
 	)
 	+D([1-x])*D3([1-z])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*e^(-3)* (
 	
 	-1
 	+1/(2*z)
 	+z/2
 	-z^2/2
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-11/3
 	+11/(6*z)
 	+(11*z)/6
 	-(11*z^2)/6
 	+2*H(0,z)
 	-H(0,z)/z
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-[1-z]^-1*H(0,z)
 	-2*H(1,z)
 	+H(1,z)/z
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-1/12
 	+Pi2/2
 	-Pi2/(4*z)
 	-(Pi2*z)/4
 	+(Pi2*z^2)/4
 	+(11*H(0,z))/3
 	-(11*H(0,z))/(6*z)
 	-(11*z*H(0,z))/6
 	+(11*z^2*H(0,z))/6
 	-(11*[1-z]^-1*H(0,z))/6
 	-(11*H(1,z))/3
 	+(11*H(1,z))/(6*z)
 	+(11*z*H(1,z))/6
 	-(11*z^2*H(1,z))/6
 	+2*H(0,1,z)
 	-H(0,1,z)/z
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-[1-z]^-1*H(0,1,z)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+2*z*H(0,0,z)
 	-2*z^2*H(0,0,z)
 	+2*[1-z]^-1*H(0,0,z)
 	+2*H(1,0,z)
 	-H(1,0,z)/z
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-[1-z]^-1*H(1,0,z)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	+2*z*H(1,1,z)
 	-2*z^2*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	
 	-11/36
 	+(11*Pi2)/36
 	-(11*Pi2)/(72*z)
 	+z/6
 	-(11*Pi2*z)/72
 	-z^2/6
 	+(11*Pi2*z^2)/72
 	+H(0,z)/12
 	-Pi2*H(0,z)
 	+(Pi2*H(0,z))/(2*z)
 	+(Pi2*z*H(0,z))/2
 	-(Pi2*z^2*H(0,z))/2
 	+(Pi2*[1-z]^-1*H(0,z))/2
 	-H(1,z)/12
 	+(4*Pi2*H(1,z))/3
 	-(2*Pi2*H(1,z))/(3*z)
 	-(2*Pi2*z*H(1,z))/3
 	+(2*Pi2*z^2*H(1,z))/3
 	-(Pi2*[1-z]^-1*H(1,z))/6
 	+(11*H(0,1,z))/3
 	-(11*H(0,1,z))/(6*z)
 	-(11*z*H(0,1,z))/6
 	+(11*z^2*H(0,1,z))/6
 	-(11*[1-z]^-1*H(0,1,z))/6
 	-4*H(0,0,1,z)
 	+(2*H(0,0,1,z))/z
 	+2*z*H(0,0,1,z)
 	-2*z^2*H(0,0,1,z)
 	+2*[1-z]^-1*H(0,0,1,z)
 	-(11*H(0,0,z))/3
 	+(11*H(0,0,z))/(6*z)
 	+(11*z*H(0,0,z))/6
 	-(11*z^2*H(0,0,z))/6
 	+(11*[1-z]^-1*H(0,0,z))/6
 	+(11*H(1,0,z))/3
 	-(11*H(1,0,z))/(6*z)
 	-(11*z*H(1,0,z))/6
 	+(11*z^2*H(1,0,z))/6
 	-(11*[1-z]^-1*H(1,0,z))/6
 	-(11*H(1,1,z))/3
 	+(11*H(1,1,z))/(6*z)
 	+(11*z*H(1,1,z))/6
 	-(11*z^2*H(1,1,z))/6
 	+2*H(1,0,1,z)
 	-H(1,0,1,z)/z
 	-z*H(1,0,1,z)
 	+z^2*H(1,0,1,z)
 	-[1-z]^-1*H(1,0,1,z)
 	-2*H(0,1,0,z)
 	+H(0,1,0,z)/z
 	+z*H(0,1,0,z)
 	-z^2*H(0,1,0,z)
 	+[1-z]^-1*H(0,1,0,z)
 	+2*H(0,1,1,z)
 	-H(0,1,1,z)/z
 	-z*H(0,1,1,z)
 	+z^2*H(0,1,1,z)
 	-[1-z]^-1*H(0,1,1,z)
 	+8*H(0,0,0,z)
 	-(4*H(0,0,0,z))/z
 	-4*z*H(0,0,0,z)
 	+4*z^2*H(0,0,0,z)
 	-4*[1-z]^-1*H(0,0,0,z)
 	-2*H(1,0,0,z)
 	+H(1,0,0,z)/z
 	+z*H(1,0,0,z)
 	-z^2*H(1,0,0,z)
 	+[1-z]^-1*H(1,0,0,z)
 	+4*H(1,1,0,z)
 	-(2*H(1,1,0,z))/z
 	-2*z*H(1,1,0,z)
 	+2*z^2*H(1,1,0,z)
 	-2*[1-z]^-1*H(1,1,0,z)
 	-8*H(1,1,1,z)
 	+(4*H(1,1,1,z))/z
 	+4*z*H(1,1,1,z)
 	-4*z^2*H(1,1,1,z)
 	+(8*Zeta3)/3
 	-(4*Zeta3)/(3*z)
 	-(4*z*Zeta3)/3
 	+(4*z^2*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	2
 	-z^-1
 	-z
 	+z^2
 	)
 	+D0([1-x])*e^(-1)* (
 	11/3
 	-11/(6*z)
 	-(11*z)/6
 	+(11*z^2)/6
 	-4*H(0,z)
 	+(2*H(0,z))/z
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+2*[1-z]^-1*H(0,z)
 	+4*H(1,z)
 	-(2*H(1,z))/z
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	1/6
 	-Pi2
 	+Pi2/(2*z)
 	+(Pi2*z)/2
 	-(Pi2*z^2)/2
 	-(11*H(0,z))/3
 	+(11*H(0,z))/(6*z)
 	+(11*z*H(0,z))/6
 	-(11*z^2*H(0,z))/6
 	+(11*[1-z]^-1*H(0,z))/6
 	+(11*H(1,z))/3
 	-(11*H(1,z))/(6*z)
 	-(11*z*H(1,z))/6
 	+(11*z^2*H(1,z))/6
 	-4*H(0,1,z)
 	+(2*H(0,1,z))/z
 	+2*z*H(0,1,z)
 	-2*z^2*H(0,1,z)
 	+2*[1-z]^-1*H(0,1,z)
 	+8*H(0,0,z)
 	-(4*H(0,0,z))/z
 	-4*z*H(0,0,z)
 	+4*z^2*H(0,0,z)
 	-4*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,z)
 	+(2*H(1,0,z))/z
 	+2*z*H(1,0,z)
 	-2*z^2*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	+8*H(1,1,z)
 	-(4*H(1,1,z))/z
 	-4*z*H(1,1,z)
 	+4*z^2*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-4
 	+2/z
 	+2*z
 	-2*z^2
 	)
 	+D1([1-x])*1* (
 	
 	-11/3
 	+11/(6*z)
 	+(11*z)/6
 	-(11*z^2)/6
 	+8*H(0,z)
 	-(4*H(0,z))/z
 	-4*z*H(0,z)
 	+4*z^2*H(0,z)
 	-4*[1-z]^-1*H(0,z)
 	-8*H(1,z)
 	+(4*H(1,z))/z
 	+4*z*H(1,z)
 	-4*z^2*H(1,z)
 	)
 	+D2([1-x])*1* (
 	4
 	-2/z
 	-2*z
 	+2*z^2
 	)
 	+D([1-z])*e^(-3)* (
 	
 	-1/4
 	-x/4
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-7/6
 	-(2*x)/3
 	-H(0,x)
 	-x*H(0,x)
 	+2*[1-x]^-1*H(0,x)
 	-H(1,x)/2
 	-(x*H(1,x))/2
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-11/12
 	+Pi2/8
 	+(11*x)/12
 	+(Pi2*x)/8
 	-(23*H(0,x))/12
 	+(x*H(0,x))/12
 	+(11*[1-x]^-1*H(0,x))/6
 	-(17*H(1,x))/12
 	-(5*x*H(1,x))/12
 	-(3*H(0,1,x))/2
 	-(3*x*H(0,1,x))/2
 	+3*[1-x]^-1*H(0,1,x)
 	-3*H(0,0,x)
 	-3*x*H(0,0,x)
 	+6*[1-x]^-1*H(0,0,x)
 	-(3*H(1,0,x))/2
 	-(3*x*H(1,0,x))/2
 	+3*[1-x]^-1*H(1,0,x)
 	-H(1,1,x)
 	-x*H(1,1,x)
 	)
 	+D([1-z])*1* (
 	(29*Pi2)/144
 	-(7*Pi2*x)/144
 	-(11*H(0,x))/12
 	+(Pi2*H(0,x))/3
 	+(11*x*H(0,x))/12
 	+(Pi2*x*H(0,x))/3
 	-(2*Pi2*[1-x]^-1*H(0,x))/3
 	-(11*H(1,x))/12
 	+(Pi2*H(1,x))/6
 	+(11*x*H(1,x))/12
 	+(Pi2*x*H(1,x))/6
 	+(Pi2*[1-x]^-1*H(1,x))/6
 	-(29*H(0,1,x))/12
 	+(7*x*H(0,1,x))/12
 	+(11*[1-x]^-1*H(0,1,x))/6
 	-4*H(0,0,1,x)
 	-4*x*H(0,0,1,x)
 	+8*[1-x]^-1*H(0,0,1,x)
 	-(47*H(0,0,x))/12
 	+(25*x*H(0,0,x))/12
 	+(11*[1-x]^-1*H(0,0,x))/6
 	-(29*H(1,0,x))/12
 	+(7*x*H(1,0,x))/12
 	+(11*[1-x]^-1*H(1,0,x))/6
 	-(23*H(1,1,x))/12
 	+(x*H(1,1,x))/12
 	-(5*H(1,0,1,x))/2
 	-(5*x*H(1,0,1,x))/2
 	+5*[1-x]^-1*H(1,0,1,x)
 	-4*H(0,1,0,x)
 	-4*x*H(0,1,0,x)
 	+8*[1-x]^-1*H(0,1,0,x)
 	-(5*H(0,1,1,x))/2
 	-(5*x*H(0,1,1,x))/2
 	+5*[1-x]^-1*H(0,1,1,x)
 	-8*H(0,0,0,x)
 	-8*x*H(0,0,0,x)
 	+16*[1-x]^-1*H(0,0,0,x)
 	-4*H(1,0,0,x)
 	-4*x*H(1,0,0,x)
 	+8*[1-x]^-1*H(1,0,0,x)
 	-3*H(1,1,0,x)
 	-3*x*H(1,1,0,x)
 	+6*[1-x]^-1*H(1,1,0,x)
 	-2*H(1,1,1,x)
 	-2*x*H(1,1,1,x)
 	+(7*Zeta3)/6
 	+(7*x*Zeta3)/6
 	-[1-x]^-1*Zeta3
 	)
 	+D0([1-z])*e^(-2)* (
 	1/2
 	+x/2
 	)
 	+D0([1-z])*e^(-1)* (
 	17/12
 	+(5*x)/12
 	+2*H(0,x)
 	+2*x*H(0,x)
 	-4*[1-x]^-1*H(0,x)
 	+H(1,x)
 	+x*H(1,x)
 	)
 	+D0([1-z])*1* (
 	11/12
 	-Pi2/4
 	-(11*x)/12
 	-(Pi2*x)/4
 	+(35*H(0,x))/12
 	-(13*x*H(0,x))/12
 	-(11*[1-x]^-1*H(0,x))/6
 	+(23*H(1,x))/12
 	-(x*H(1,x))/12
 	+3*H(0,1,x)
 	+3*x*H(0,1,x)
 	-6*[1-x]^-1*H(0,1,x)
 	+6*H(0,0,x)
 	+6*x*H(0,0,x)
 	-12*[1-x]^-1*H(0,0,x)
 	+3*H(1,0,x)
 	+3*x*H(1,0,x)
 	-6*[1-x]^-1*H(1,0,x)
 	+2*H(1,1,x)
 	+2*x*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-1
 	-x
 	)
 	+D1([1-z])*1* (
 	
 	-23/12
 	+x/12
 	-4*H(0,x)
 	-4*x*H(0,x)
 	+8*[1-x]^-1*H(0,x)
 	-2*H(1,x)
 	-2*x*H(1,x)
 	)
 	+D2([1-z])*1* (
 	1
 	+x
 	)
 	+e^(-2)* (
 	1/(2*x)
 	+1/(2*z)
 	+x/(2*z)
 	-z/x
 	+z^2/x
 	)
 	+e^(-1)* (
 	
 	-1
 	+5/(12*x)
 	+17/(12*z)
 	+(5*x)/(12*z)
 	-(11*z)/(6*x)
 	+(11*z^2)/(6*x)
 	+(2*H(0,x))/x
 	+(2*H(0,x))/z
 	+(2*x*H(0,x))/z
 	-(4*z*H(0,x))/x
 	+(4*z^2*H(0,x))/x
 	+8*[1-x]^-1*H(0,x)
 	-(4*[1-x]^-1*H(0,x))/z
 	-4*z*[1-x]^-1*H(0,x)
 	+4*z^2*[1-x]^-1*H(0,x)
 	-H(0,z)/x
 	-H(0,z)/z
 	-(x*H(0,z))/z
 	+(2*z*H(0,z))/x
 	-(2*z^2*H(0,z))/x
 	-[1-z]^-1*H(0,z)
 	-x*[1-z]^-1*H(0,z)
 	+H(1,x)/x
 	+H(1,x)/z
 	+(x*H(1,x))/z
 	-(2*z*H(1,x))/x
 	+(2*z^2*H(1,x))/x
 	+H(1,z)/x
 	+H(1,z)/z
 	+(x*H(1,z))/z
 	-(2*z*H(1,z))/x
 	+(2*z^2*H(1,z))/x
 	)
 	+1* (
 	1
 	-11/(12*x)
 	+(5*Pi2)/(12*x)
 	+17/(12*z)
 	+(5*Pi2)/(12*z)
 	-(11*x)/(12*z)
 	+(5*Pi2*x)/(12*z)
 	-(5*Pi2*z)/(6*x)
 	+(5*Pi2*z^2)/(6*x)
 	-[1-x]^-1/2
 	+(8*Pi2*[1-x]^-1)/3
 	-(4*Pi2*[1-x]^-1)/(3*z)
 	-(4*Pi2*z*[1-x]^-1)/3
 	+(4*Pi2*z^2*[1-x]^-1)/3
 	+[1-z]^-1/2
 	+(2*Pi2*[1-z]^-1)/3
 	+(2*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	+8*H(0,x)
 	+(41*H(0,x))/(12*x)
 	-(19*H(0,x))/(12*z)
 	+(41*x*H(0,x))/(12*z)
 	-(11*z*H(0,x))/(6*x)
 	+(11*z^2*H(0,x))/(6*x)
 	+(11*[1-x]^-1*H(0,x))/3
 	-(11*[1-x]^-1*H(0,x))/(6*z)
 	-(11*z*[1-x]^-1*H(0,x))/6
 	+(11*z^2*[1-x]^-1*H(0,x))/6
 	-(9*[1-z]^-1*H(0,x))/2
 	+(9*x*[1-z]^-1*H(0,x))/2
 	-(9*H(0,z))/2
 	-(29*H(0,z))/(12*x)
 	+(7*H(0,z))/(12*z)
 	-(29*x*H(0,z))/(12*z)
 	+(11*z*H(0,z))/(6*x)
 	-(11*z^2*H(0,z))/(6*x)
 	+(7*[1-z]^-1*H(0,z))/12
 	-(29*x*[1-z]^-1*H(0,z))/12
 	+(7*H(0,x)*H(0,z))/(2*x)
 	+(7*H(0,x)*H(0,z))/(2*z)
 	+(7*x*H(0,x)*H(0,z))/(2*z)
 	-(7*z*H(0,x)*H(0,z))/x
 	+(7*z^2*H(0,x)*H(0,z))/x
 	+14*[1-x]^-1*H(0,x)*H(0,z)
 	-(7*[1-x]^-1*H(0,x)*H(0,z))/z
 	-7*z*[1-x]^-1*H(0,x)*H(0,z)
 	+7*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	+(7*[1-z]^-1*H(0,x)*H(0,z))/2
 	+(7*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	-7*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+5*H(1,x)
 	+(29*H(1,x))/(12*x)
 	-(7*H(1,x))/(12*z)
 	+(29*x*H(1,x))/(12*z)
 	-(11*z*H(1,x))/(6*x)
 	+(11*z^2*H(1,x))/(6*x)
 	-(5*[1-z]^-1*H(1,x))/2
 	+(5*x*[1-z]^-1*H(1,x))/2
 	+(2*H(0,z)*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/z
 	+(2*x*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	+(4*z^2*H(0,z)*H(1,x))/x
 	+16*[1-x]^-1*H(0,z)*H(1,x)
 	-(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	-8*z*[1-x]^-1*H(0,z)*H(1,x)
 	+8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+2*[1-z]^-1*H(0,z)*H(1,x)
 	+2*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+(9*H(1,z))/2
 	+(29*H(1,z))/(12*x)
 	-(7*H(1,z))/(12*z)
 	+(29*x*H(1,z))/(12*z)
 	-(11*z*H(1,z))/(6*x)
 	+(11*z^2*H(1,z))/(6*x)
 	-(5*[1-z]^-1*H(1,z))/2
 	+(5*x*[1-z]^-1*H(1,z))/2
 	-(7*H(0,x)*H(1,z))/(2*x)
 	-(7*H(0,x)*H(1,z))/(2*z)
 	-(7*x*H(0,x)*H(1,z))/(2*z)
 	+(7*z*H(0,x)*H(1,z))/x
 	-(7*z^2*H(0,x)*H(1,z))/x
 	-14*[1-x]^-1*H(0,x)*H(1,z)
 	+(7*[1-x]^-1*H(0,x)*H(1,z))/z
 	+7*z*[1-x]^-1*H(0,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	-(15*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-(2*H(1,x)*H(1,z))/x
 	-(2*H(1,x)*H(1,z))/z
 	-(2*x*H(1,x)*H(1,z))/z
 	+(4*z*H(1,x)*H(1,z))/x
 	-(4*z^2*H(1,x)*H(1,z))/x
 	-16*[1-x]^-1*H(1,x)*H(1,z)
 	+(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	+8*z*[1-x]^-1*H(1,x)*H(1,z)
 	-8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-4*[1-z]^-1*H(1,x)*H(1,z)
 	-4*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-(7*H(0,1,x))/(2*x)
 	-(7*H(0,1,x))/(2*z)
 	-(7*x*H(0,1,x))/(2*z)
 	+(7*z*H(0,1,x))/x
 	-(7*z^2*H(0,1,x))/x
 	-14*[1-x]^-1*H(0,1,x)
 	+(7*[1-x]^-1*H(0,1,x))/z
 	+7*z*[1-x]^-1*H(0,1,x)
 	-7*z^2*[1-x]^-1*H(0,1,x)
 	-(13*[1-z]^-1*H(0,1,x))/2
 	-(13*x*[1-z]^-1*H(0,1,x))/2
 	+13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	+(2*H(0,1,z))/z
 	+(2*x*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+12*[1-x]^-1*H(0,1,z)
 	-(6*[1-x]^-1*H(0,1,z))/z
 	-6*z*[1-x]^-1*H(0,1,z)
 	+6*z^2*[1-x]^-1*H(0,1,z)
 	+2*[1-z]^-1*H(0,1,z)
 	+2*x*[1-z]^-1*H(0,1,z)
 	-6*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(11*H(0,0,x))/(2*x)
 	-(11*H(0,0,x))/(2*z)
 	-(11*x*H(0,0,x))/(2*z)
 	+(11*z*H(0,0,x))/x
 	-(11*z^2*H(0,0,x))/x
 	-22*[1-x]^-1*H(0,0,x)
 	+(11*[1-x]^-1*H(0,0,x))/z
 	+11*z*[1-x]^-1*H(0,0,x)
 	-11*z^2*[1-x]^-1*H(0,0,x)
 	-(23*[1-z]^-1*H(0,0,x))/2
 	-(23*x*[1-z]^-1*H(0,0,x))/2
 	+23*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-(5*H(0,0,z))/(2*x)
 	-(5*H(0,0,z))/(2*z)
 	-(5*x*H(0,0,z))/(2*z)
 	+(5*z*H(0,0,z))/x
 	-(5*z^2*H(0,0,z))/x
 	-18*[1-x]^-1*H(0,0,z)
 	+(9*[1-x]^-1*H(0,0,z))/z
 	+9*z*[1-x]^-1*H(0,0,z)
 	-9*z^2*[1-x]^-1*H(0,0,z)
 	-(5*[1-z]^-1*H(0,0,z))/2
 	-(5*x*[1-z]^-1*H(0,0,z))/2
 	+9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-(7*H(1,0,x))/(2*x)
 	-(7*H(1,0,x))/(2*z)
 	-(7*x*H(1,0,x))/(2*z)
 	+(7*z*H(1,0,x))/x
 	-(7*z^2*H(1,0,x))/x
 	-14*[1-x]^-1*H(1,0,x)
 	+(7*[1-x]^-1*H(1,0,x))/z
 	+7*z*[1-x]^-1*H(1,0,x)
 	-7*z^2*[1-x]^-1*H(1,0,x)
 	-(13*[1-z]^-1*H(1,0,x))/2
 	-(13*x*[1-z]^-1*H(1,0,x))/2
 	+13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	+(2*H(1,0,z))/z
 	+(2*x*H(1,0,z))/z
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+12*[1-x]^-1*H(1,0,z)
 	-(6*[1-x]^-1*H(1,0,z))/z
 	-6*z*[1-x]^-1*H(1,0,z)
 	+6*z^2*[1-x]^-1*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	+2*x*[1-z]^-1*H(1,0,z)
 	-6*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-(5*H(1,1,x))/(2*x)
 	-(5*H(1,1,x))/(2*z)
 	-(5*x*H(1,1,x))/(2*z)
 	+(5*z*H(1,1,x))/x
 	-(5*z^2*H(1,1,x))/x
 	-18*[1-x]^-1*H(1,1,x)
 	+(9*[1-x]^-1*H(1,1,x))/z
 	+9*z*[1-x]^-1*H(1,1,x)
 	-9*z^2*[1-x]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/2
 	-(9*x*[1-z]^-1*H(1,1,x))/2
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	-(5*H(1,1,z))/(2*z)
 	-(5*x*H(1,1,z))/(2*z)
 	+(5*z*H(1,1,z))/x
 	-(5*z^2*H(1,1,z))/x
 	-18*[1-x]^-1*H(1,1,z)
 	+(9*[1-x]^-1*H(1,1,z))/z
 	+9*z*[1-x]^-1*H(1,1,z)
 	-9*z^2*[1-x]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/2
 	-(9*x*[1-z]^-1*H(1,1,z))/2
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	
 	-4
 	-(2*Pi2)/(3*x)
 	-1/(2*z)
 	-(2*Pi2)/(3*z)
 	-(2*Pi2*x)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	+[1-x]^-1/2
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(2*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	-(9*H(0,x))/(2*x)
 	+(9*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+(9*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	+(5*H(0,z))/(2*x)
 	-(5*H(0,z))/(2*z)
 	+(5*x*H(0,z))/(2*z)
 	-(5*[1-z]^-1*H(0,z))/2
 	+(5*x*[1-z]^-1*H(0,z))/2
 	-(13*H(0,x)*H(0,z))/(2*x)
 	-(13*H(0,x)*H(0,z))/(2*z)
 	-(13*x*H(0,x)*H(0,z))/(2*z)
 	+(13*z*H(0,x)*H(0,z))/x
 	-(13*z^2*H(0,x)*H(0,z))/x
 	-26*[1-x]^-1*H(0,x)*H(0,z)
 	+(13*[1-x]^-1*H(0,x)*H(0,z))/z
 	+13*z*[1-x]^-1*H(0,x)*H(0,z)
 	-13*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(13*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(13*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+13*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[1-x-z]))/x
 	+(H(0,x)*H(0,[1-x-z]))/z
 	+(x*H(0,x)*H(0,[1-x-z]))/z
 	-(2*z*H(0,x)*H(0,[1-x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[1-x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[x-z]))/x
 	+(H(0,x)*H(0,[x-z]))/z
 	+(x*H(0,x)*H(0,[x-z]))/z
 	-(2*z*H(0,x)*H(0,[x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/x
 	-(H(0,z)*H(0,[x-z]))/z
 	-(x*H(0,z)*H(0,[x-z]))/z
 	+(2*z*H(0,z)*H(0,[x-z]))/x
 	-(2*z^2*H(0,z)*H(0,[x-z]))/x
 	-4*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-7*H(1,x)
 	-(5*H(1,x))/(2*x)
 	+(5*H(1,x))/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+(5*[1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	-(4*x*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	-(5*H(1,z))/(2*x)
 	+(5*H(1,z))/(2*z)
 	-(5*x*H(1,z))/(2*z)
 	+(5*[1-z]^-1*H(1,z))/2
 	-(5*x*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	+(15*x*H(0,x)*H(1,z))/(2*z)
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(15*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/x
 	+(H(0,[1-x-z])*H(1,z))/z
 	+(x*H(0,[1-x-z])*H(1,z))/z
 	-(2*z*H(0,[1-x-z])*H(1,z))/x
 	+(2*z^2*H(0,[1-x-z])*H(1,z))/x
 	+4*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(5*H(1,x)*H(1,z))/x
 	+(5*H(1,x)*H(1,z))/z
 	+(5*x*H(1,x)*H(1,z))/z
 	-(10*z*H(1,x)*H(1,z))/x
 	+(10*z^2*H(1,x)*H(1,z))/x
 	+20*[1-x]^-1*H(1,x)*H(1,z)
 	-(10*[1-x]^-1*H(1,x)*H(1,z))/z
 	-10*z*[1-x]^-1*H(1,x)*H(1,z)
 	+10*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+5*[1-z]^-1*H(1,x)*H(1,z)
 	+5*x*[1-z]^-1*H(1,x)*H(1,z)
 	-10*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	+(15*x*H(0,1,x))/(2*z)
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+(15*[1-z]^-1*H(0,1,x))/2
 	+(15*x*[1-z]^-1*H(0,1,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	-(4*x*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	-4*x*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*z)
 	+(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*z)
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	+(19*x*H(0,0,x))/(2*z)
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+(19*[1-z]^-1*H(0,0,x))/2
 	+(19*x*[1-z]^-1*H(0,0,x))/2
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	+(9*x*H(0,0,z))/(2*z)
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+(9*[1-z]^-1*H(0,0,z))/2
 	+(9*x*[1-z]^-1*H(0,0,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	+(15*x*H(1,0,x))/(2*z)
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+(15*[1-z]^-1*H(1,0,x))/2
 	+(15*x*[1-z]^-1*H(1,0,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	-(4*x*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	-4*x*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	+(9*x*H(1,1,x))/(2*z)
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+(9*[1-z]^-1*H(1,1,x))/2
 	+(9*x*[1-z]^-1*H(1,1,x))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	+(9*x*H(1,1,z))/(2*z)
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+(9*[1-z]^-1*H(1,1,z))/2
 	+(9*x*[1-z]^-1*H(1,1,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	
 	-4
 	-(2*Pi2)/(3*x)
 	-1/(2*z)
 	-(2*Pi2)/(3*z)
 	-(2*Pi2*x)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	+[1-x]^-1/2
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(2*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	-(9*H(0,x))/(2*x)
 	+(9*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+(9*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	+(5*H(0,z))/(2*x)
 	-(5*H(0,z))/(2*z)
 	+(5*x*H(0,z))/(2*z)
 	-(5*[1-z]^-1*H(0,z))/2
 	+(5*x*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	-(15*x*H(0,x)*H(0,z))/(2*z)
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(15*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[x-z]))/x
 	+(H(0,x)*H(0,[x-z]))/z
 	+(x*H(0,x)*H(0,[x-z]))/z
 	-(2*z*H(0,x)*H(0,[x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	+x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/x
 	-(H(0,z)*H(0,[x-z]))/z
 	-(x*H(0,z)*H(0,[x-z]))/z
 	+(2*z*H(0,z)*H(0,[x-z]))/x
 	-(2*z^2*H(0,z)*H(0,[x-z]))/x
 	-4*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	-x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-7*H(1,x)
 	-(5*H(1,x))/(2*x)
 	+(5*H(1,x))/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+(5*[1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	-(4*x*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	-(5*H(1,z))/(2*x)
 	+(5*H(1,z))/(2*z)
 	-(5*x*H(1,z))/(2*z)
 	+(5*[1-z]^-1*H(1,z))/2
 	-(5*x*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	+(15*x*H(0,x)*H(1,z))/(2*z)
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(15*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(2*z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+4*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	+(4*x*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	+4*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(13*H(0,1,x))/(2*x)
 	+(13*H(0,1,x))/(2*z)
 	+(13*x*H(0,1,x))/(2*z)
 	-(13*z*H(0,1,x))/x
 	+(13*z^2*H(0,1,x))/x
 	+26*[1-x]^-1*H(0,1,x)
 	-(13*[1-x]^-1*H(0,1,x))/z
 	-13*z*[1-x]^-1*H(0,1,x)
 	+13*z^2*[1-x]^-1*H(0,1,x)
 	+(13*[1-z]^-1*H(0,1,x))/2
 	+(13*x*[1-z]^-1*H(0,1,x))/2
 	-13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(5*H(0,1,z))/x
 	-(5*H(0,1,z))/z
 	-(5*x*H(0,1,z))/z
 	+(10*z*H(0,1,z))/x
 	-(10*z^2*H(0,1,z))/x
 	-20*[1-x]^-1*H(0,1,z)
 	+(10*[1-x]^-1*H(0,1,z))/z
 	+10*z*[1-x]^-1*H(0,1,z)
 	-10*z^2*[1-x]^-1*H(0,1,z)
 	-5*[1-z]^-1*H(0,1,z)
 	-5*x*[1-z]^-1*H(0,1,z)
 	+10*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*z)
 	-(x*H(0,1,([1-x]*[1-z])/(x*z)))/(2*z)
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	-(x*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*z)
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	+(19*x*H(0,0,x))/(2*z)
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+(19*[1-z]^-1*H(0,0,x))/2
 	+(19*x*[1-z]^-1*H(0,0,x))/2
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	+(9*x*H(0,0,z))/(2*z)
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+(9*[1-z]^-1*H(0,0,z))/2
 	+(9*x*[1-z]^-1*H(0,0,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(13*H(1,0,x))/(2*x)
 	+(13*H(1,0,x))/(2*z)
 	+(13*x*H(1,0,x))/(2*z)
 	-(13*z*H(1,0,x))/x
 	+(13*z^2*H(1,0,x))/x
 	+26*[1-x]^-1*H(1,0,x)
 	-(13*[1-x]^-1*H(1,0,x))/z
 	-13*z*[1-x]^-1*H(1,0,x)
 	+13*z^2*[1-x]^-1*H(1,0,x)
 	+(13*[1-z]^-1*H(1,0,x))/2
 	+(13*x*[1-z]^-1*H(1,0,x))/2
 	-13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(5*H(1,0,z))/x
 	-(5*H(1,0,z))/z
 	-(5*x*H(1,0,z))/z
 	+(10*z*H(1,0,z))/x
 	-(10*z^2*H(1,0,z))/x
 	-20*[1-x]^-1*H(1,0,z)
 	+(10*[1-x]^-1*H(1,0,z))/z
 	+10*z*[1-x]^-1*H(1,0,z)
 	-10*z^2*[1-x]^-1*H(1,0,z)
 	-5*[1-z]^-1*H(1,0,z)
 	-5*x*[1-z]^-1*H(1,0,z)
 	+10*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	+(9*x*H(1,1,x))/(2*z)
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+(9*[1-z]^-1*H(1,1,x))/2
 	+(9*x*[1-z]^-1*H(1,1,x))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	+(9*x*H(1,1,z))/(2*z)
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+(9*[1-z]^-1*H(1,1,z))/2
 	+(9*x*[1-z]^-1*H(1,1,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	
 	-4
 	-Pi2/x
 	-1/(2*z)
 	-Pi2/z
 	-(Pi2*x)/z
 	+(2*Pi2*z)/x
 	-(2*Pi2*z^2)/x
 	+[1-x]^-1/2
 	-4*Pi2*[1-x]^-1
 	+(2*Pi2*[1-x]^-1)/z
 	+2*Pi2*z*[1-x]^-1
 	-2*Pi2*z^2*[1-x]^-1
 	-[1-z]^-1/2
 	-Pi2*[1-z]^-1
 	-Pi2*x*[1-z]^-1
 	+2*Pi2*[1-x]^-1*[1-z]^-1
 	-12*H(0,x)
 	-(9*H(0,x))/(2*x)
 	+(9*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+(9*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	+(5*H(0,z))/(2*x)
 	-(5*H(0,z))/(2*z)
 	+(5*x*H(0,z))/(2*z)
 	-(5*[1-z]^-1*H(0,z))/2
 	+(5*x*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	-(15*x*H(0,x)*H(0,z))/(2*z)
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(15*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[1-x-z]))/x
 	+(H(0,x)*H(0,[1-x-z]))/z
 	+(x*H(0,x)*H(0,[1-x-z]))/z
 	-(2*z*H(0,x)*H(0,[1-x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[1-x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,((-1)*[x-z])))/x
 	+(H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/x
 	-(H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(2*z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-4*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-7*H(1,x)
 	-(5*H(1,x))/(2*x)
 	+(5*H(1,x))/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+(5*[1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	-(4*x*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	-(5*H(1,z))/(2*x)
 	+(5*H(1,z))/(2*z)
 	-(5*x*H(1,z))/(2*z)
 	+(5*[1-z]^-1*H(1,z))/2
 	-(5*x*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	+(15*x*H(0,x)*H(1,z))/(2*z)
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(15*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/x
 	+(H(0,[1-x-z])*H(1,z))/z
 	+(x*H(0,[1-x-z])*H(1,z))/z
 	-(2*z*H(0,[1-x-z])*H(1,z))/x
 	+(2*z^2*H(0,[1-x-z])*H(1,z))/x
 	+4*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	+(4*x*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	+4*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	+(15*x*H(0,1,x))/(2*z)
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+(15*[1-z]^-1*H(0,1,x))/2
 	+(15*x*[1-z]^-1*H(0,1,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	-(4*x*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	-4*x*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	+(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*z)
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*z)
 	+(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*z)
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(21*H(0,0,x))/(2*x)
 	+(21*H(0,0,x))/(2*z)
 	+(21*x*H(0,0,x))/(2*z)
 	-(21*z*H(0,0,x))/x
 	+(21*z^2*H(0,0,x))/x
 	+42*[1-x]^-1*H(0,0,x)
 	-(21*[1-x]^-1*H(0,0,x))/z
 	-21*z*[1-x]^-1*H(0,0,x)
 	+21*z^2*[1-x]^-1*H(0,0,x)
 	+(21*[1-z]^-1*H(0,0,x))/2
 	+(21*x*[1-z]^-1*H(0,0,x))/2
 	-21*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(11*H(0,0,z))/(2*x)
 	+(11*H(0,0,z))/(2*z)
 	+(11*x*H(0,0,z))/(2*z)
 	-(11*z*H(0,0,z))/x
 	+(11*z^2*H(0,0,z))/x
 	+22*[1-x]^-1*H(0,0,z)
 	-(11*[1-x]^-1*H(0,0,z))/z
 	-11*z*[1-x]^-1*H(0,0,z)
 	+11*z^2*[1-x]^-1*H(0,0,z)
 	+(11*[1-z]^-1*H(0,0,z))/2
 	+(11*x*[1-z]^-1*H(0,0,z))/2
 	-11*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	+(15*x*H(1,0,x))/(2*z)
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+(15*[1-z]^-1*H(1,0,x))/2
 	+(15*x*[1-z]^-1*H(1,0,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	-(4*x*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	-4*x*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(11*H(1,1,x))/(2*x)
 	+(11*H(1,1,x))/(2*z)
 	+(11*x*H(1,1,x))/(2*z)
 	-(11*z*H(1,1,x))/x
 	+(11*z^2*H(1,1,x))/x
 	+22*[1-x]^-1*H(1,1,x)
 	-(11*[1-x]^-1*H(1,1,x))/z
 	-11*z*[1-x]^-1*H(1,1,x)
 	+11*z^2*[1-x]^-1*H(1,1,x)
 	+(11*[1-z]^-1*H(1,1,x))/2
 	+(11*x*[1-z]^-1*H(1,1,x))/2
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(11*H(1,1,z))/(2*x)
 	+(11*H(1,1,z))/(2*z)
 	+(11*x*H(1,1,z))/(2*z)
 	-(11*z*H(1,1,z))/x
 	+(11*z^2*H(1,1,z))/x
 	+22*[1-x]^-1*H(1,1,z)
 	-(11*[1-x]^-1*H(1,1,z))/z
 	-11*z*[1-x]^-1*H(1,1,z)
 	+11*z^2*[1-x]^-1*H(1,1,z)
 	+(11*[1-z]^-1*H(1,1,z))/2
 	+(11*x*[1-z]^-1*H(1,1,z))/2
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	
 	-4
 	-(2*Pi2)/(3*x)
 	-1/(2*z)
 	-(2*Pi2)/(3*z)
 	-(2*Pi2*x)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	+[1-x]^-1/2
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(2*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	-(9*H(0,x))/(2*x)
 	+(9*H(0,x))/(2*z)
 	-(9*x*H(0,x))/(2*z)
 	+(9*[1-z]^-1*H(0,x))/2
 	-(9*x*[1-z]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	+(5*H(0,z))/(2*x)
 	-(5*H(0,z))/(2*z)
 	+(5*x*H(0,z))/(2*z)
 	-(5*[1-z]^-1*H(0,z))/2
 	+(5*x*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	-(15*x*H(0,x)*H(0,z))/(2*z)
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	-(15*x*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,((-1)*[x-z])))/x
 	+(H(0,x)*H(0,((-1)*[x-z])))/z
 	+(x*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/x
 	-(H(0,z)*H(0,((-1)*[x-z])))/z
 	-(x*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(2*z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-4*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-7*H(1,x)
 	-(5*H(1,x))/(2*x)
 	+(5*H(1,x))/(2*z)
 	-(5*x*H(1,x))/(2*z)
 	+(5*[1-z]^-1*H(1,x))/2
 	-(5*x*[1-z]^-1*H(1,x))/2
 	-(5*H(0,z)*H(1,x))/x
 	-(5*H(0,z)*H(1,x))/z
 	-(5*x*H(0,z)*H(1,x))/z
 	+(10*z*H(0,z)*H(1,x))/x
 	-(10*z^2*H(0,z)*H(1,x))/x
 	-20*[1-x]^-1*H(0,z)*H(1,x)
 	+(10*[1-x]^-1*H(0,z)*H(1,x))/z
 	+10*z*[1-x]^-1*H(0,z)*H(1,x)
 	-10*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-5*[1-z]^-1*H(0,z)*H(1,x)
 	-5*x*[1-z]^-1*H(0,z)*H(1,x)
 	+10*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	-(5*H(1,z))/(2*x)
 	+(5*H(1,z))/(2*z)
 	-(5*x*H(1,z))/(2*z)
 	+(5*[1-z]^-1*H(1,z))/2
 	-(5*x*[1-z]^-1*H(1,z))/2
 	+(13*H(0,x)*H(1,z))/(2*x)
 	+(13*H(0,x)*H(1,z))/(2*z)
 	+(13*x*H(0,x)*H(1,z))/(2*z)
 	-(13*z*H(0,x)*H(1,z))/x
 	+(13*z^2*H(0,x)*H(1,z))/x
 	+26*[1-x]^-1*H(0,x)*H(1,z)
 	-(13*[1-x]^-1*H(0,x)*H(1,z))/z
 	-13*z*[1-x]^-1*H(0,x)*H(1,z)
 	+13*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+(13*[1-z]^-1*H(0,x)*H(1,z))/2
 	+(13*x*[1-z]^-1*H(0,x)*H(1,z))/2
 	-13*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(2*z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+4*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	+(4*x*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	+4*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	+(15*x*H(0,1,x))/(2*z)
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+(15*[1-z]^-1*H(0,1,x))/2
 	+(15*x*[1-z]^-1*H(0,1,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	-(4*x*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	-4*x*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*z)
 	-(x*H(0,1,([1-x]*[1-z])/(x*z)))/(2*z)
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	+(x*H(2,(x*[1-x]^-1*[1-z])/z))/(2*z)
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	-(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*z)
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	+(19*x*H(0,0,x))/(2*z)
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+(19*[1-z]^-1*H(0,0,x))/2
 	+(19*x*[1-z]^-1*H(0,0,x))/2
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	+(9*x*H(0,0,z))/(2*z)
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+(9*[1-z]^-1*H(0,0,z))/2
 	+(9*x*[1-z]^-1*H(0,0,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	+(15*x*H(1,0,x))/(2*z)
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+(15*[1-z]^-1*H(1,0,x))/2
 	+(15*x*[1-z]^-1*H(1,0,x))/2
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	-(4*x*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	-4*x*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	+(9*x*H(1,1,x))/(2*z)
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+(9*[1-z]^-1*H(1,1,x))/2
 	+(9*x*[1-z]^-1*H(1,1,x))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	+(9*x*H(1,1,z))/(2*z)
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+(9*[1-z]^-1*H(1,1,z))/2
 	+(9*x*[1-z]^-1*H(1,1,z))/2
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	);
id, gD31g =
 	+D([1-x])*e^(-3)* (
 	
 	-1/2
 	+1/(2*z)
 	+z/4
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-11/6
 	+11/(6*z)
 	+(2*z)/3
 	+H(0,z)
 	-H(0,z)/z
 	-(z*H(0,z))/2
 	-H(1,z)
 	+H(1,z)/z
 	+(z*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	Pi2/4
 	-Pi2/(4*z)
 	-(11*z)/12
 	-(Pi2*z)/8
 	+(11*H(0,z))/6
 	-(11*H(0,z))/(6*z)
 	-(5*z*H(0,z))/12
 	-(11*H(1,z))/6
 	+(11*H(1,z))/(6*z)
 	+(5*z*H(1,z))/12
 	+H(0,1,z)
 	-H(0,1,z)/z
 	-(z*H(0,1,z))/2
 	-2*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+z*H(0,0,z)
 	+H(1,0,z)
 	-H(1,0,z)/z
 	-(z*H(1,0,z))/2
 	-2*H(1,1,z)
 	+(2*H(1,1,z))/z
 	+z*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	(11*Pi2)/72
 	-(11*Pi2)/(72*z)
 	+(7*Pi2*z)/144
 	-(Pi2*H(0,z))/2
 	+(Pi2*H(0,z))/(2*z)
 	+(11*z*H(0,z))/12
 	+(Pi2*z*H(0,z))/4
 	+(2*Pi2*H(1,z))/3
 	-(2*Pi2*H(1,z))/(3*z)
 	-(11*z*H(1,z))/12
 	-(Pi2*z*H(1,z))/3
 	+(11*H(0,1,z))/6
 	-(11*H(0,1,z))/(6*z)
 	-(5*z*H(0,1,z))/12
 	-2*H(0,0,1,z)
 	+(2*H(0,0,1,z))/z
 	+z*H(0,0,1,z)
 	-(11*H(0,0,z))/6
 	+(11*H(0,0,z))/(6*z)
 	-(z*H(0,0,z))/12
 	+(11*H(1,0,z))/6
 	-(11*H(1,0,z))/(6*z)
 	-(5*z*H(1,0,z))/12
 	-(11*H(1,1,z))/6
 	+(11*H(1,1,z))/(6*z)
 	-(z*H(1,1,z))/12
 	+H(1,0,1,z)
 	-H(1,0,1,z)/z
 	-(z*H(1,0,1,z))/2
 	-H(0,1,0,z)
 	+H(0,1,0,z)/z
 	+(z*H(0,1,0,z))/2
 	+H(0,1,1,z)
 	-H(0,1,1,z)/z
 	-(z*H(0,1,1,z))/2
 	+4*H(0,0,0,z)
 	-(4*H(0,0,0,z))/z
 	-2*z*H(0,0,0,z)
 	-H(1,0,0,z)
 	+H(1,0,0,z)/z
 	+(z*H(1,0,0,z))/2
 	+2*H(1,1,0,z)
 	-(2*H(1,1,0,z))/z
 	-z*H(1,1,0,z)
 	-4*H(1,1,1,z)
 	+(4*H(1,1,1,z))/z
 	+2*z*H(1,1,1,z)
 	+(4*Zeta3)/3
 	-(4*Zeta3)/(3*z)
 	-(2*z*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	1
 	-z^-1
 	-z/2
 	)
 	+D0([1-x])*e^(-1)* (
 	11/6
 	-11/(6*z)
 	-(5*z)/12
 	-2*H(0,z)
 	+(2*H(0,z))/z
 	+z*H(0,z)
 	+2*H(1,z)
 	-(2*H(1,z))/z
 	-z*H(1,z)
 	)
 	+D0([1-x])*1* (
 	
 	-Pi2/2
 	+Pi2/(2*z)
 	+(11*z)/12
 	+(Pi2*z)/4
 	-(11*H(0,z))/6
 	+(11*H(0,z))/(6*z)
 	-(z*H(0,z))/12
 	+(11*H(1,z))/6
 	-(11*H(1,z))/(6*z)
 	+(z*H(1,z))/12
 	-2*H(0,1,z)
 	+(2*H(0,1,z))/z
 	+z*H(0,1,z)
 	+4*H(0,0,z)
 	-(4*H(0,0,z))/z
 	-2*z*H(0,0,z)
 	-2*H(1,0,z)
 	+(2*H(1,0,z))/z
 	+z*H(1,0,z)
 	+4*H(1,1,z)
 	-(4*H(1,1,z))/z
 	-2*z*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-2
 	+2/z
 	+z
 	)
 	+D1([1-x])*1* (
 	
 	-11/6
 	+11/(6*z)
 	-z/12
 	+4*H(0,z)
 	-(4*H(0,z))/z
 	-2*z*H(0,z)
 	-4*H(1,z)
 	+(4*H(1,z))/z
 	+2*z*H(1,z)
 	)
 	+D2([1-x])*1* (
 	2
 	-2/z
 	-z
 	)
 	+D([1-z])*e^(-3)* (
 	
 	-1/4
 	+x/2
 	-x^2/2
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-2/3
 	+(11*x)/6
 	-(11*x^2)/6
 	-H(0,x)
 	+2*x*H(0,x)
 	-2*x^2*H(0,x)
 	-H(1,x)/2
 	+x*H(1,x)
 	-x^2*H(1,x)
 	)
 	+D([1-z])*e^(-1)* (
 	11/12
 	+Pi2/8
 	-(Pi2*x)/4
 	+(Pi2*x^2)/4
 	+H(0,x)/12
 	+(11*x*H(0,x))/6
 	-(11*x^2*H(0,x))/6
 	-(5*H(1,x))/12
 	+(11*x*H(1,x))/6
 	-(11*x^2*H(1,x))/6
 	-(3*H(0,1,x))/2
 	+3*x*H(0,1,x)
 	-3*x^2*H(0,1,x)
 	-3*H(0,0,x)
 	+6*x*H(0,0,x)
 	-6*x^2*H(0,0,x)
 	-(3*H(1,0,x))/2
 	+3*x*H(1,0,x)
 	-3*x^2*H(1,0,x)
 	-H(1,1,x)
 	+2*x*H(1,1,x)
 	-2*x^2*H(1,1,x)
 	)
 	+D([1-z])*1* (
 	(
 	-7*Pi2)/144
 	-(11*Pi2*x)/72
 	+(11*Pi2*x^2)/72
 	+(11*H(0,x))/12
 	+(Pi2*H(0,x))/3
 	-(2*Pi2*x*H(0,x))/3
 	+(2*Pi2*x^2*H(0,x))/3
 	+(11*H(1,x))/12
 	+(Pi2*H(1,x))/6
 	-(Pi2*x*H(1,x))/3
 	+(Pi2*x^2*H(1,x))/3
 	+(7*H(0,1,x))/12
 	+(11*x*H(0,1,x))/6
 	-(11*x^2*H(0,1,x))/6
 	-4*H(0,0,1,x)
 	+8*x*H(0,0,1,x)
 	-8*x^2*H(0,0,1,x)
 	+(25*H(0,0,x))/12
 	+(11*x*H(0,0,x))/6
 	-(11*x^2*H(0,0,x))/6
 	+(7*H(1,0,x))/12
 	+(11*x*H(1,0,x))/6
 	-(11*x^2*H(1,0,x))/6
 	+H(1,1,x)/12
 	+(11*x*H(1,1,x))/6
 	-(11*x^2*H(1,1,x))/6
 	-(5*H(1,0,1,x))/2
 	+5*x*H(1,0,1,x)
 	-5*x^2*H(1,0,1,x)
 	-4*H(0,1,0,x)
 	+8*x*H(0,1,0,x)
 	-8*x^2*H(0,1,0,x)
 	-(5*H(0,1,1,x))/2
 	+5*x*H(0,1,1,x)
 	-5*x^2*H(0,1,1,x)
 	-8*H(0,0,0,x)
 	+16*x*H(0,0,0,x)
 	-16*x^2*H(0,0,0,x)
 	-4*H(1,0,0,x)
 	+8*x*H(1,0,0,x)
 	-8*x^2*H(1,0,0,x)
 	-3*H(1,1,0,x)
 	+6*x*H(1,1,0,x)
 	-6*x^2*H(1,1,0,x)
 	-2*H(1,1,1,x)
 	+4*x*H(1,1,1,x)
 	-4*x^2*H(1,1,1,x)
 	+(7*Zeta3)/6
 	-(7*x*Zeta3)/3
 	+(7*x^2*Zeta3)/3
 	)
 	+D0([1-z])*e^(-2)* (
 	1/2
 	-x
 	+x^2
 	)
 	+D0([1-z])*e^(-1)* (
 	5/12
 	-(11*x)/6
 	+(11*x^2)/6
 	+2*H(0,x)
 	-4*x*H(0,x)
 	+4*x^2*H(0,x)
 	+H(1,x)
 	-2*x*H(1,x)
 	+2*x^2*H(1,x)
 	)
 	+D0([1-z])*1* (
 	
 	-11/12
 	-Pi2/4
 	+(Pi2*x)/2
 	-(Pi2*x^2)/2
 	-(13*H(0,x))/12
 	-(11*x*H(0,x))/6
 	+(11*x^2*H(0,x))/6
 	-H(1,x)/12
 	-(11*x*H(1,x))/6
 	+(11*x^2*H(1,x))/6
 	+3*H(0,1,x)
 	-6*x*H(0,1,x)
 	+6*x^2*H(0,1,x)
 	+6*H(0,0,x)
 	-12*x*H(0,0,x)
 	+12*x^2*H(0,0,x)
 	+3*H(1,0,x)
 	-6*x*H(1,0,x)
 	+6*x^2*H(1,0,x)
 	+2*H(1,1,x)
 	-4*x*H(1,1,x)
 	+4*x^2*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-1
 	+2*x
 	-2*x^2
 	)
 	+D1([1-z])*1* (
 	1/12
 	+(11*x)/6
 	-(11*x^2)/6
 	-4*H(0,x)
 	+8*x*H(0,x)
 	-8*x^2*H(0,x)
 	-2*H(1,x)
 	+4*x*H(1,x)
 	-4*x^2*H(1,x)
 	)
 	+D2([1-z])*1* (
 	1
 	-2*x
 	+2*x^2
 	)
 	+e^(-2)* (
 	x^-1
 	+2/z
 	-1/(x*z)
 	-x/z
 	+x^2/z
 	-z/(2*x)
 	)
 	+e^(-1)* (
 	
 	-1
 	+11/(6*x)
 	+11/(3*z)
 	-11/(6*x*z)
 	-(11*x)/(6*z)
 	+(11*x^2)/(6*z)
 	-(5*z)/(12*x)
 	+(4*H(0,x))/x
 	+(8*H(0,x))/z
 	-(4*H(0,x))/(x*z)
 	-(4*x*H(0,x))/z
 	+(4*x^2*H(0,x))/z
 	-(2*z*H(0,x))/x
 	+4*[1-x]^-1*H(0,x)
 	-(4*[1-x]^-1*H(0,x))/z
 	-2*z*[1-x]^-1*H(0,x)
 	-(2*H(0,z))/x
 	-(4*H(0,z))/z
 	+(2*H(0,z))/(x*z)
 	+(2*x*H(0,z))/z
 	-(2*x^2*H(0,z))/z
 	+(z*H(0,z))/x
 	-[1-z]^-1*H(0,z)
 	+2*x*[1-z]^-1*H(0,z)
 	-2*x^2*[1-z]^-1*H(0,z)
 	+(2*H(1,x))/x
 	+(4*H(1,x))/z
 	-(2*H(1,x))/(x*z)
 	-(2*x*H(1,x))/z
 	+(2*x^2*H(1,x))/z
 	-(z*H(1,x))/x
 	+(2*H(1,z))/x
 	+(4*H(1,z))/z
 	-(2*H(1,z))/(x*z)
 	-(2*x*H(1,z))/z
 	+(2*x^2*H(1,z))/z
 	-(z*H(1,z))/x
 	)
 	+1* (
 	5/3
 	+(5*Pi2)/(6*x)
 	+(5*Pi2)/(3*z)
 	-(5*Pi2)/(6*x*z)
 	+x/(3*z)
 	-(5*Pi2*x)/(6*z)
 	+(5*Pi2*x^2)/(6*z)
 	+(11*z)/(12*x)
 	-(5*Pi2*z)/(12*x)
 	-[1-x]^-1/2
 	+(4*Pi2*[1-x]^-1)/3
 	-(4*Pi2*[1-x]^-1)/(3*z)
 	+(z*[1-x]^-1)/2
 	-(2*Pi2*z*[1-x]^-1)/3
 	-[1-z]^-1/2
 	+(2*Pi2*[1-z]^-1)/3
 	+(x*[1-z]^-1)/2
 	-(4*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*x^2*[1-z]^-1)/3
 	+8*H(0,x)
 	+(11*H(0,x))/(6*x)
 	+(11*H(0,x))/(3*z)
 	-(11*H(0,x))/(6*x*z)
 	-(11*x*H(0,x))/(6*z)
 	+(11*x^2*H(0,x))/(6*z)
 	-(41*z*H(0,x))/(12*x)
 	+(11*[1-x]^-1*H(0,x))/6
 	-(11*[1-x]^-1*H(0,x))/(6*z)
 	-(41*z*[1-x]^-1*H(0,x))/12
 	+(9*[1-z]^-1*H(0,x))/2
 	-5*H(0,z)
 	-(11*H(0,z))/(6*x)
 	-(11*H(0,z))/(3*z)
 	+(11*H(0,z))/(6*x*z)
 	+(11*x*H(0,z))/(6*z)
 	-(11*x^2*H(0,z))/(6*z)
 	+(29*z*H(0,z))/(12*x)
 	+(5*z*[1-x]^-1*H(0,z))/2
 	-(29*[1-z]^-1*H(0,z))/12
 	+(11*x*[1-z]^-1*H(0,z))/6
 	-(11*x^2*[1-z]^-1*H(0,z))/6
 	+(7*H(0,x)*H(0,z))/x
 	+(14*H(0,x)*H(0,z))/z
 	-(7*H(0,x)*H(0,z))/(x*z)
 	-(7*x*H(0,x)*H(0,z))/z
 	+(7*x^2*H(0,x)*H(0,z))/z
 	-(7*z*H(0,x)*H(0,z))/(2*x)
 	+7*[1-x]^-1*H(0,x)*H(0,z)
 	-(7*[1-x]^-1*H(0,x)*H(0,z))/z
 	-(7*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	+(7*[1-z]^-1*H(0,x)*H(0,z))/2
 	-7*x*[1-z]^-1*H(0,x)*H(0,z)
 	+7*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+(9*H(1,x))/2
 	+(11*H(1,x))/(6*x)
 	+(11*H(1,x))/(3*z)
 	-(11*H(1,x))/(6*x*z)
 	-(11*x*H(1,x))/(6*z)
 	+(11*x^2*H(1,x))/(6*z)
 	-(29*z*H(1,x))/(12*x)
 	-(5*z*[1-x]^-1*H(1,x))/2
 	+(5*[1-z]^-1*H(1,x))/2
 	+(4*H(0,z)*H(1,x))/x
 	+(8*H(0,z)*H(1,x))/z
 	-(4*H(0,z)*H(1,x))/(x*z)
 	-(4*x*H(0,z)*H(1,x))/z
 	+(4*x^2*H(0,z)*H(1,x))/z
 	-(2*z*H(0,z)*H(1,x))/x
 	+8*[1-x]^-1*H(0,z)*H(1,x)
 	-(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	+2*[1-z]^-1*H(0,z)*H(1,x)
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+(9*H(1,z))/2
 	+(11*H(1,z))/(6*x)
 	+(11*H(1,z))/(3*z)
 	-(11*H(1,z))/(6*x*z)
 	-(11*x*H(1,z))/(6*z)
 	+(11*x^2*H(1,z))/(6*z)
 	-(29*z*H(1,z))/(12*x)
 	-(5*z*[1-x]^-1*H(1,z))/2
 	+(5*[1-z]^-1*H(1,z))/2
 	-(7*H(0,x)*H(1,z))/x
 	-(14*H(0,x)*H(1,z))/z
 	+(7*H(0,x)*H(1,z))/(x*z)
 	+(7*x*H(0,x)*H(1,z))/z
 	-(7*x^2*H(0,x)*H(1,z))/z
 	+(7*z*H(0,x)*H(1,z))/(2*x)
 	-7*[1-x]^-1*H(0,x)*H(1,z)
 	+(7*[1-x]^-1*H(0,x)*H(1,z))/z
 	+(7*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	+15*x*[1-z]^-1*H(0,x)*H(1,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/x
 	-(8*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(4*x*H(1,x)*H(1,z))/z
 	-(4*x^2*H(1,x)*H(1,z))/z
 	+(2*z*H(1,x)*H(1,z))/x
 	-8*[1-x]^-1*H(1,x)*H(1,z)
 	+(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	-4*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-(7*H(0,1,x))/x
 	-(14*H(0,1,x))/z
 	+(7*H(0,1,x))/(x*z)
 	+(7*x*H(0,1,x))/z
 	-(7*x^2*H(0,1,x))/z
 	+(7*z*H(0,1,x))/(2*x)
 	-7*[1-x]^-1*H(0,1,x)
 	+(7*[1-x]^-1*H(0,1,x))/z
 	+(7*z*[1-x]^-1*H(0,1,x))/2
 	-(13*[1-z]^-1*H(0,1,x))/2
 	+13*x*[1-z]^-1*H(0,1,x)
 	-13*x^2*[1-z]^-1*H(0,1,x)
 	+(4*H(0,1,z))/x
 	+(8*H(0,1,z))/z
 	-(4*H(0,1,z))/(x*z)
 	-(4*x*H(0,1,z))/z
 	+(4*x^2*H(0,1,z))/z
 	-(2*z*H(0,1,z))/x
 	+6*[1-x]^-1*H(0,1,z)
 	-(6*[1-x]^-1*H(0,1,z))/z
 	-3*z*[1-x]^-1*H(0,1,z)
 	+2*[1-z]^-1*H(0,1,z)
 	-4*x*[1-z]^-1*H(0,1,z)
 	+4*x^2*[1-z]^-1*H(0,1,z)
 	-(11*H(0,0,x))/x
 	-(22*H(0,0,x))/z
 	+(11*H(0,0,x))/(x*z)
 	+(11*x*H(0,0,x))/z
 	-(11*x^2*H(0,0,x))/z
 	+(11*z*H(0,0,x))/(2*x)
 	-11*[1-x]^-1*H(0,0,x)
 	+(11*[1-x]^-1*H(0,0,x))/z
 	+(11*z*[1-x]^-1*H(0,0,x))/2
 	-(23*[1-z]^-1*H(0,0,x))/2
 	+23*x*[1-z]^-1*H(0,0,x)
 	-23*x^2*[1-z]^-1*H(0,0,x)
 	-(5*H(0,0,z))/x
 	-(10*H(0,0,z))/z
 	+(5*H(0,0,z))/(x*z)
 	+(5*x*H(0,0,z))/z
 	-(5*x^2*H(0,0,z))/z
 	+(5*z*H(0,0,z))/(2*x)
 	-9*[1-x]^-1*H(0,0,z)
 	+(9*[1-x]^-1*H(0,0,z))/z
 	+(9*z*[1-x]^-1*H(0,0,z))/2
 	-(5*[1-z]^-1*H(0,0,z))/2
 	+5*x*[1-z]^-1*H(0,0,z)
 	-5*x^2*[1-z]^-1*H(0,0,z)
 	-(7*H(1,0,x))/x
 	-(14*H(1,0,x))/z
 	+(7*H(1,0,x))/(x*z)
 	+(7*x*H(1,0,x))/z
 	-(7*x^2*H(1,0,x))/z
 	+(7*z*H(1,0,x))/(2*x)
 	-7*[1-x]^-1*H(1,0,x)
 	+(7*[1-x]^-1*H(1,0,x))/z
 	+(7*z*[1-x]^-1*H(1,0,x))/2
 	-(13*[1-z]^-1*H(1,0,x))/2
 	+13*x*[1-z]^-1*H(1,0,x)
 	-13*x^2*[1-z]^-1*H(1,0,x)
 	+(4*H(1,0,z))/x
 	+(8*H(1,0,z))/z
 	-(4*H(1,0,z))/(x*z)
 	-(4*x*H(1,0,z))/z
 	+(4*x^2*H(1,0,z))/z
 	-(2*z*H(1,0,z))/x
 	+6*[1-x]^-1*H(1,0,z)
 	-(6*[1-x]^-1*H(1,0,z))/z
 	-3*z*[1-x]^-1*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	-4*x*[1-z]^-1*H(1,0,z)
 	+4*x^2*[1-z]^-1*H(1,0,z)
 	-(5*H(1,1,x))/x
 	-(10*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/z
 	-(5*x^2*H(1,1,x))/z
 	+(5*z*H(1,1,x))/(2*x)
 	-9*[1-x]^-1*H(1,1,x)
 	+(9*[1-x]^-1*H(1,1,x))/z
 	+(9*z*[1-x]^-1*H(1,1,x))/2
 	-(9*[1-z]^-1*H(1,1,x))/2
 	+9*x*[1-z]^-1*H(1,1,x)
 	-9*x^2*[1-z]^-1*H(1,1,x)
 	-(5*H(1,1,z))/x
 	-(10*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/z
 	-(5*x^2*H(1,1,z))/z
 	+(5*z*H(1,1,z))/(2*x)
 	-9*[1-x]^-1*H(1,1,z)
 	+(9*[1-x]^-1*H(1,1,z))/z
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	-(9*[1-z]^-1*H(1,1,z))/2
 	+9*x*[1-z]^-1*H(1,1,z)
 	-9*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	
 	-9/2
 	-(4*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(2*Pi2*z)/(3*x)
 	+[1-x]^-1/2
 	-(4*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	-(z*[1-x]^-1)/2
 	+(2*Pi2*z*[1-x]^-1)/3
 	+[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*z*H(0,x))/(2*x)
 	+(9*z*[1-x]^-1*H(0,x))/2
 	-(9*[1-z]^-1*H(0,x))/2
 	+7*H(0,z)
 	-(5*z*H(0,z))/(2*x)
 	-(5*z*[1-x]^-1*H(0,z))/2
 	+(5*[1-z]^-1*H(0,z))/2
 	-(13*H(0,x)*H(0,z))/x
 	-(26*H(0,x)*H(0,z))/z
 	+(13*H(0,x)*H(0,z))/(x*z)
 	+(13*x*H(0,x)*H(0,z))/z
 	-(13*x^2*H(0,x)*H(0,z))/z
 	+(13*z*H(0,x)*H(0,z))/(2*x)
 	-13*[1-x]^-1*H(0,x)*H(0,z)
 	+(13*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(13*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(13*[1-z]^-1*H(0,x)*H(0,z))/2
 	+13*x*[1-z]^-1*H(0,x)*H(0,z)
 	-13*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,[1-x-z]))/x
 	+(4*H(0,x)*H(0,[1-x-z]))/z
 	-(2*H(0,x)*H(0,[1-x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	-(z*H(0,x)*H(0,[1-x-z]))/x
 	+2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*H(0,x)*H(0,[x-z]))/x
 	+(4*H(0,x)*H(0,[x-z]))/z
 	-(2*H(0,x)*H(0,[x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	-(z*H(0,x)*H(0,[x-z]))/x
 	+2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*H(0,z)*H(0,[x-z]))/x
 	-(4*H(0,z)*H(0,[x-z]))/z
 	+(2*H(0,z)*H(0,[x-z]))/(x*z)
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	+(z*H(0,z)*H(0,[x-z]))/x
 	-2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-(13*H(1,x))/2
 	+(5*z*H(1,x))/(2*x)
 	+(5*z*[1-x]^-1*H(1,x))/2
 	-(5*[1-z]^-1*H(1,x))/2
 	-(8*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(4*z*H(0,z)*H(1,x))/x
 	-8*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	+(5*z*H(1,z))/(2*x)
 	+(5*z*[1-x]^-1*H(1,z))/2
 	-(5*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/(2*x)
 	+15*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+(2*H(0,[1-x-z])*H(1,z))/x
 	+(4*H(0,[1-x-z])*H(1,z))/z
 	-(2*H(0,[1-x-z])*H(1,z))/(x*z)
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	-(z*H(0,[1-x-z])*H(1,z))/x
 	+2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(10*H(1,x)*H(1,z))/x
 	+(20*H(1,x)*H(1,z))/z
 	-(10*H(1,x)*H(1,z))/(x*z)
 	-(10*x*H(1,x)*H(1,z))/z
 	+(10*x^2*H(1,x)*H(1,z))/z
 	-(5*z*H(1,x)*H(1,z))/x
 	+10*[1-x]^-1*H(1,x)*H(1,z)
 	-(10*[1-x]^-1*H(1,x)*H(1,z))/z
 	-5*z*[1-x]^-1*H(1,x)*H(1,z)
 	+5*[1-z]^-1*H(1,x)*H(1,z)
 	-10*x*[1-z]^-1*H(1,x)*H(1,z)
 	+10*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/(2*x)
 	+15*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-(15*z*[1-x]^-1*H(0,1,x))/2
 	+(15*[1-z]^-1*H(0,1,x))/2
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-(8*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(4*z*H(0,1,z))/x
 	-8*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+4*z*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/x
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/x
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(x*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	+[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(19*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/(2*x)
 	+19*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-(19*z*[1-x]^-1*H(0,0,x))/2
 	+(19*[1-z]^-1*H(0,0,x))/2
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/(2*x)
 	+9*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	+(9*[1-z]^-1*H(0,0,z))/2
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/(2*x)
 	+15*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-(15*z*[1-x]^-1*H(1,0,x))/2
 	+(15*[1-z]^-1*H(1,0,x))/2
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-(8*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(4*z*H(1,0,z))/x
 	-8*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+4*z*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/(2*x)
 	+9*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-(9*z*[1-x]^-1*H(1,1,x))/2
 	+(9*[1-z]^-1*H(1,1,x))/2
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/(2*x)
 	+9*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-(9*z*[1-x]^-1*H(1,1,z))/2
 	+(9*[1-z]^-1*H(1,1,z))/2
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	
 	-9/2
 	-(4*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(2*Pi2*z)/(3*x)
 	+[1-x]^-1/2
 	-(4*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	-(z*[1-x]^-1)/2
 	+(2*Pi2*z*[1-x]^-1)/3
 	+[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*z*H(0,x))/(2*x)
 	+(9*z*[1-x]^-1*H(0,x))/2
 	-(9*[1-z]^-1*H(0,x))/2
 	+7*H(0,z)
 	-(5*z*H(0,z))/(2*x)
 	-(5*z*[1-x]^-1*H(0,z))/2
 	+(5*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/(2*x)
 	-15*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,[x-z]))/x
 	+(4*H(0,x)*H(0,[x-z]))/z
 	-(2*H(0,x)*H(0,[x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	-(z*H(0,x)*H(0,[x-z]))/x
 	+2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*H(0,z)*H(0,[x-z]))/x
 	-(4*H(0,z)*H(0,[x-z]))/z
 	+(2*H(0,z)*H(0,[x-z]))/(x*z)
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	+(z*H(0,z)*H(0,[x-z]))/x
 	-2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(13*H(1,x))/2
 	+(5*z*H(1,x))/(2*x)
 	+(5*z*[1-x]^-1*H(1,x))/2
 	-(5*[1-z]^-1*H(1,x))/2
 	-(8*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(4*z*H(0,z)*H(1,x))/x
 	-8*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	+(5*z*H(1,z))/(2*x)
 	+(5*z*[1-x]^-1*H(1,z))/2
 	-(5*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/(2*x)
 	+15*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+(2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(8*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(4*z*H(1,x)*H(1,z))/x
 	+8*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+(13*H(0,1,x))/x
 	+(26*H(0,1,x))/z
 	-(13*H(0,1,x))/(x*z)
 	-(13*x*H(0,1,x))/z
 	+(13*x^2*H(0,1,x))/z
 	-(13*z*H(0,1,x))/(2*x)
 	+13*[1-x]^-1*H(0,1,x)
 	-(13*[1-x]^-1*H(0,1,x))/z
 	-(13*z*[1-x]^-1*H(0,1,x))/2
 	+(13*[1-z]^-1*H(0,1,x))/2
 	-13*x*[1-z]^-1*H(0,1,x)
 	+13*x^2*[1-z]^-1*H(0,1,x)
 	-(10*H(0,1,z))/x
 	-(20*H(0,1,z))/z
 	+(10*H(0,1,z))/(x*z)
 	+(10*x*H(0,1,z))/z
 	-(10*x^2*H(0,1,z))/z
 	+(5*z*H(0,1,z))/x
 	-10*[1-x]^-1*H(0,1,z)
 	+(10*[1-x]^-1*H(0,1,z))/z
 	+5*z*[1-x]^-1*H(0,1,z)
 	-5*[1-z]^-1*H(0,1,z)
 	+10*x*[1-z]^-1*H(0,1,z)
 	-10*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/x
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+H(0,1,([1-x]*[1-z])/(x*z))/(x*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	-[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/x
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+(19*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/(2*x)
 	+19*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-(19*z*[1-x]^-1*H(0,0,x))/2
 	+(19*[1-z]^-1*H(0,0,x))/2
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/(2*x)
 	+9*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	+(9*[1-z]^-1*H(0,0,z))/2
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	+(13*H(1,0,x))/x
 	+(26*H(1,0,x))/z
 	-(13*H(1,0,x))/(x*z)
 	-(13*x*H(1,0,x))/z
 	+(13*x^2*H(1,0,x))/z
 	-(13*z*H(1,0,x))/(2*x)
 	+13*[1-x]^-1*H(1,0,x)
 	-(13*[1-x]^-1*H(1,0,x))/z
 	-(13*z*[1-x]^-1*H(1,0,x))/2
 	+(13*[1-z]^-1*H(1,0,x))/2
 	-13*x*[1-z]^-1*H(1,0,x)
 	+13*x^2*[1-z]^-1*H(1,0,x)
 	-(10*H(1,0,z))/x
 	-(20*H(1,0,z))/z
 	+(10*H(1,0,z))/(x*z)
 	+(10*x*H(1,0,z))/z
 	-(10*x^2*H(1,0,z))/z
 	+(5*z*H(1,0,z))/x
 	-10*[1-x]^-1*H(1,0,z)
 	+(10*[1-x]^-1*H(1,0,z))/z
 	+5*z*[1-x]^-1*H(1,0,z)
 	-5*[1-z]^-1*H(1,0,z)
 	+10*x*[1-z]^-1*H(1,0,z)
 	-10*x^2*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/(2*x)
 	+9*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-(9*z*[1-x]^-1*H(1,1,x))/2
 	+(9*[1-z]^-1*H(1,1,x))/2
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/(2*x)
 	+9*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-(9*z*[1-x]^-1*H(1,1,z))/2
 	+(9*[1-z]^-1*H(1,1,z))/2
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	
 	-9/2
 	-(2*Pi2)/x
 	-(4*Pi2)/z
 	+(2*Pi2)/(x*z)
 	-x/(2*z)
 	+(2*Pi2*x)/z
 	-(2*Pi2*x^2)/z
 	+(Pi2*z)/x
 	+[1-x]^-1/2
 	-2*Pi2*[1-x]^-1
 	+(2*Pi2*[1-x]^-1)/z
 	-(z*[1-x]^-1)/2
 	+Pi2*z*[1-x]^-1
 	+[1-z]^-1/2
 	-Pi2*[1-z]^-1
 	-(x*[1-z]^-1)/2
 	+2*Pi2*x*[1-z]^-1
 	-2*Pi2*x^2*[1-z]^-1
 	-12*H(0,x)
 	+(9*z*H(0,x))/(2*x)
 	+(9*z*[1-x]^-1*H(0,x))/2
 	-(9*[1-z]^-1*H(0,x))/2
 	+7*H(0,z)
 	-(5*z*H(0,z))/(2*x)
 	-(5*z*[1-x]^-1*H(0,z))/2
 	+(5*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/(2*x)
 	-15*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,[1-x-z]))/x
 	+(4*H(0,x)*H(0,[1-x-z]))/z
 	-(2*H(0,x)*H(0,[1-x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	-(z*H(0,x)*H(0,[1-x-z]))/x
 	+2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(13*H(1,x))/2
 	+(5*z*H(1,x))/(2*x)
 	+(5*z*[1-x]^-1*H(1,x))/2
 	-(5*[1-z]^-1*H(1,x))/2
 	-(8*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(4*z*H(0,z)*H(1,x))/x
 	-8*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-4*[1-z]^-1*H(0,z)*H(1,x)
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	+(5*z*H(1,z))/(2*x)
 	+(5*z*[1-x]^-1*H(1,z))/2
 	-(5*[1-z]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/(2*x)
 	+15*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/2
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+(2*H(0,[1-x-z])*H(1,z))/x
 	+(4*H(0,[1-x-z])*H(1,z))/z
 	-(2*H(0,[1-x-z])*H(1,z))/(x*z)
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	-(z*H(0,[1-x-z])*H(1,z))/x
 	+2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(8*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(4*z*H(1,x)*H(1,z))/x
 	+8*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/(2*x)
 	+15*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-(15*z*[1-x]^-1*H(0,1,x))/2
 	+(15*[1-z]^-1*H(0,1,x))/2
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-(8*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(4*z*H(0,1,z))/x
 	-8*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+4*z*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/x
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	+[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/x
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/x
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(x*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	+[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(21*H(0,0,x))/x
 	+(42*H(0,0,x))/z
 	-(21*H(0,0,x))/(x*z)
 	-(21*x*H(0,0,x))/z
 	+(21*x^2*H(0,0,x))/z
 	-(21*z*H(0,0,x))/(2*x)
 	+21*[1-x]^-1*H(0,0,x)
 	-(21*[1-x]^-1*H(0,0,x))/z
 	-(21*z*[1-x]^-1*H(0,0,x))/2
 	+(21*[1-z]^-1*H(0,0,x))/2
 	-21*x*[1-z]^-1*H(0,0,x)
 	+21*x^2*[1-z]^-1*H(0,0,x)
 	+(11*H(0,0,z))/x
 	+(22*H(0,0,z))/z
 	-(11*H(0,0,z))/(x*z)
 	-(11*x*H(0,0,z))/z
 	+(11*x^2*H(0,0,z))/z
 	-(11*z*H(0,0,z))/(2*x)
 	+11*[1-x]^-1*H(0,0,z)
 	-(11*[1-x]^-1*H(0,0,z))/z
 	-(11*z*[1-x]^-1*H(0,0,z))/2
 	+(11*[1-z]^-1*H(0,0,z))/2
 	-11*x*[1-z]^-1*H(0,0,z)
 	+11*x^2*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/(2*x)
 	+15*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-(15*z*[1-x]^-1*H(1,0,x))/2
 	+(15*[1-z]^-1*H(1,0,x))/2
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-(8*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(4*z*H(1,0,z))/x
 	-8*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+4*z*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+(11*H(1,1,x))/x
 	+(22*H(1,1,x))/z
 	-(11*H(1,1,x))/(x*z)
 	-(11*x*H(1,1,x))/z
 	+(11*x^2*H(1,1,x))/z
 	-(11*z*H(1,1,x))/(2*x)
 	+11*[1-x]^-1*H(1,1,x)
 	-(11*[1-x]^-1*H(1,1,x))/z
 	-(11*z*[1-x]^-1*H(1,1,x))/2
 	+(11*[1-z]^-1*H(1,1,x))/2
 	-11*x*[1-z]^-1*H(1,1,x)
 	+11*x^2*[1-z]^-1*H(1,1,x)
 	+(11*H(1,1,z))/x
 	+(22*H(1,1,z))/z
 	-(11*H(1,1,z))/(x*z)
 	-(11*x*H(1,1,z))/z
 	+(11*x^2*H(1,1,z))/z
 	-(11*z*H(1,1,z))/(2*x)
 	+11*[1-x]^-1*H(1,1,z)
 	-(11*[1-x]^-1*H(1,1,z))/z
 	-(11*z*[1-x]^-1*H(1,1,z))/2
 	+(11*[1-z]^-1*H(1,1,z))/2
 	-11*x*[1-z]^-1*H(1,1,z)
 	+11*x^2*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	
 	-9/2
 	-(4*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(2*Pi2*z)/(3*x)
 	+[1-x]^-1/2
 	-(4*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	-(z*[1-x]^-1)/2
 	+(2*Pi2*z*[1-x]^-1)/3
 	+[1-z]^-1/2
 	-(2*Pi2*[1-z]^-1)/3
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*z*H(0,x))/(2*x)
 	+(9*z*[1-x]^-1*H(0,x))/2
 	-(9*[1-z]^-1*H(0,x))/2
 	+7*H(0,z)
 	-(5*z*H(0,z))/(2*x)
 	-(5*z*[1-x]^-1*H(0,z))/2
 	+(5*[1-z]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/(2*x)
 	-15*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*[1-z]^-1*H(0,x)*H(0,z))/2
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+(2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(13*H(1,x))/2
 	+(5*z*H(1,x))/(2*x)
 	+(5*z*[1-x]^-1*H(1,x))/2
 	-(5*[1-z]^-1*H(1,x))/2
 	-(10*H(0,z)*H(1,x))/x
 	-(20*H(0,z)*H(1,x))/z
 	+(10*H(0,z)*H(1,x))/(x*z)
 	+(10*x*H(0,z)*H(1,x))/z
 	-(10*x^2*H(0,z)*H(1,x))/z
 	+(5*z*H(0,z)*H(1,x))/x
 	-10*[1-x]^-1*H(0,z)*H(1,x)
 	+(10*[1-x]^-1*H(0,z)*H(1,x))/z
 	+5*z*[1-x]^-1*H(0,z)*H(1,x)
 	-5*[1-z]^-1*H(0,z)*H(1,x)
 	+10*x*[1-z]^-1*H(0,z)*H(1,x)
 	-10*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-(13*H(1,z))/2
 	+(5*z*H(1,z))/(2*x)
 	+(5*z*[1-x]^-1*H(1,z))/2
 	-(5*[1-z]^-1*H(1,z))/2
 	+(13*H(0,x)*H(1,z))/x
 	+(26*H(0,x)*H(1,z))/z
 	-(13*H(0,x)*H(1,z))/(x*z)
 	-(13*x*H(0,x)*H(1,z))/z
 	+(13*x^2*H(0,x)*H(1,z))/z
 	-(13*z*H(0,x)*H(1,z))/(2*x)
 	+13*[1-x]^-1*H(0,x)*H(1,z)
 	-(13*[1-x]^-1*H(0,x)*H(1,z))/z
 	-(13*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(13*[1-z]^-1*H(0,x)*H(1,z))/2
 	-13*x*[1-z]^-1*H(0,x)*H(1,z)
 	+13*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+(2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(8*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(4*z*H(1,x)*H(1,z))/x
 	+8*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+4*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/(2*x)
 	+15*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-(15*z*[1-x]^-1*H(0,1,x))/2
 	+(15*[1-z]^-1*H(0,1,x))/2
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-(8*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(4*z*H(0,1,z))/x
 	-8*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+4*z*[1-x]^-1*H(0,1,z)
 	-4*[1-z]^-1*H(0,1,z)
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/x
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+H(0,1,([1-x]*[1-z])/(x*z))/(x*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	-[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(2,(x*[1-x]^-1*[1-z])/z)/x
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	+[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/x
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+(19*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/(2*x)
 	+19*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-(19*z*[1-x]^-1*H(0,0,x))/2
 	+(19*[1-z]^-1*H(0,0,x))/2
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/(2*x)
 	+9*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	+(9*[1-z]^-1*H(0,0,z))/2
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/(2*x)
 	+15*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-(15*z*[1-x]^-1*H(1,0,x))/2
 	+(15*[1-z]^-1*H(1,0,x))/2
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-(8*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(4*z*H(1,0,z))/x
 	-8*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+4*z*[1-x]^-1*H(1,0,z)
 	-4*[1-z]^-1*H(1,0,z)
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/(2*x)
 	+9*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-(9*z*[1-x]^-1*H(1,1,x))/2
 	+(9*[1-z]^-1*H(1,1,x))/2
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/(2*x)
 	+9*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-(9*z*[1-x]^-1*H(1,1,z))/2
 	+(9*[1-z]^-1*H(1,1,z))/2
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	);
id, gD31q =
 	+D([1-x])*D([1-z])*e^(-4)* (
 	
 	-1/4
 	)
 	+D([1-x])*D([1-z])*e^(-3)* (
 	
 	-11/6
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	Pi2/8
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	(11*Pi2)/72
 	+(2*Zeta3)/3
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Pi2^2/480
 	+(11*Zeta3)/18
 	)
 	+D([1-z])*D0([1-x])*e^(-3)* (
 	1/2
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	11/6
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-z])*D0([1-x])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D([1-z])*D1([1-x])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-z])*D1([1-x])*1* (
 	Pi2/2
 	)
 	+D([1-z])*D2([1-x])*e^(-1)* (
 	1
 	)
 	+D([1-z])*D2([1-x])*1* (
 	11/12
 	)
 	+D([1-z])*D3([1-x])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*D0([1-z])*e^(-3)* (
 	1/2
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	11/6
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-x])*D0([1-z])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D0([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D0([1-x])*D0([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-z])*D1([1-x])*e^(-1)* (
 	2
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	11/6
 	)
 	+D0([1-z])*D2([1-x])*1* (
 	
 	-2
 	)
 	+D([1-x])*D1([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-x])*D1([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-x])*D1([1-z])*e^(-1)* (
 	2
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	11/6
 	)
 	+D1([1-x])*D1([1-z])*1* (
 	
 	-4
 	)
 	+D([1-x])*D2([1-z])*e^(-1)* (
 	1
 	)
 	+D([1-x])*D2([1-z])*1* (
 	11/12
 	)
 	+D0([1-x])*D2([1-z])*1* (
 	
 	-2
 	)
 	+D([1-x])*D3([1-z])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*e^(-3)* (
 	
 	-1/4
 	-z/4
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-7/6
 	-(2*z)/3
 	+H(0,z)/2
 	+(z*H(0,z))/2
 	-[1-z]^-1*H(0,z)
 	-H(1,z)/2
 	-(z*H(1,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-11/12
 	+Pi2/8
 	+(11*z)/12
 	+(Pi2*z)/8
 	+(17*H(0,z))/12
 	+(5*z*H(0,z))/12
 	-(11*[1-z]^-1*H(0,z))/6
 	-(17*H(1,z))/12
 	-(5*z*H(1,z))/12
 	+H(0,1,z)/2
 	+(z*H(0,1,z))/2
 	-[1-z]^-1*H(0,1,z)
 	-H(0,0,z)
 	-z*H(0,0,z)
 	+2*[1-z]^-1*H(0,0,z)
 	+H(1,0,z)/2
 	+(z*H(1,0,z))/2
 	-[1-z]^-1*H(1,0,z)
 	-H(1,1,z)
 	-z*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	(29*Pi2)/144
 	-(7*Pi2*z)/144
 	+(11*H(0,z))/12
 	-(Pi2*H(0,z))/4
 	-(11*z*H(0,z))/12
 	-(Pi2*z*H(0,z))/4
 	+(Pi2*[1-z]^-1*H(0,z))/2
 	-(11*H(1,z))/12
 	+(Pi2*H(1,z))/3
 	+(11*z*H(1,z))/12
 	+(Pi2*z*H(1,z))/3
 	-(Pi2*[1-z]^-1*H(1,z))/6
 	+(17*H(0,1,z))/12
 	+(5*z*H(0,1,z))/12
 	-(11*[1-z]^-1*H(0,1,z))/6
 	-H(0,0,1,z)
 	-z*H(0,0,1,z)
 	+2*[1-z]^-1*H(0,0,1,z)
 	-(23*H(0,0,z))/12
 	+(z*H(0,0,z))/12
 	+(11*[1-z]^-1*H(0,0,z))/6
 	+(17*H(1,0,z))/12
 	+(5*z*H(1,0,z))/12
 	-(11*[1-z]^-1*H(1,0,z))/6
 	-(23*H(1,1,z))/12
 	+(z*H(1,1,z))/12
 	+H(1,0,1,z)/2
 	+(z*H(1,0,1,z))/2
 	-[1-z]^-1*H(1,0,1,z)
 	-H(0,1,0,z)/2
 	-(z*H(0,1,0,z))/2
 	+[1-z]^-1*H(0,1,0,z)
 	+H(0,1,1,z)/2
 	+(z*H(0,1,1,z))/2
 	-[1-z]^-1*H(0,1,1,z)
 	+2*H(0,0,0,z)
 	+2*z*H(0,0,0,z)
 	-4*[1-z]^-1*H(0,0,0,z)
 	-H(1,0,0,z)/2
 	-(z*H(1,0,0,z))/2
 	+[1-z]^-1*H(1,0,0,z)
 	+H(1,1,0,z)
 	+z*H(1,1,0,z)
 	-2*[1-z]^-1*H(1,1,0,z)
 	-2*H(1,1,1,z)
 	-2*z*H(1,1,1,z)
 	+(2*Zeta3)/3
 	+(2*z*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	1/2
 	+z/2
 	)
 	+D0([1-x])*e^(-1)* (
 	17/12
 	+(5*z)/12
 	-H(0,z)
 	-z*H(0,z)
 	+2*[1-z]^-1*H(0,z)
 	+H(1,z)
 	+z*H(1,z)
 	)
 	+D0([1-x])*1* (
 	11/12
 	-Pi2/4
 	-(11*z)/12
 	-(Pi2*z)/4
 	-(23*H(0,z))/12
 	+(z*H(0,z))/12
 	+(11*[1-z]^-1*H(0,z))/6
 	+(23*H(1,z))/12
 	-(z*H(1,z))/12
 	-H(0,1,z)
 	-z*H(0,1,z)
 	+2*[1-z]^-1*H(0,1,z)
 	+2*H(0,0,z)
 	+2*z*H(0,0,z)
 	-4*[1-z]^-1*H(0,0,z)
 	-H(1,0,z)
 	-z*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	+2*H(1,1,z)
 	+2*z*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-1
 	-z
 	)
 	+D1([1-x])*1* (
 	
 	-23/12
 	+z/12
 	+2*H(0,z)
 	+2*z*H(0,z)
 	-4*[1-z]^-1*H(0,z)
 	-2*H(1,z)
 	-2*z*H(1,z)
 	)
 	+D2([1-x])*1* (
 	1
 	+z
 	)
 	+D([1-z])*e^(-3)* (
 	
 	-1
 	+1/(2*x)
 	+x/2
 	-x^2/2
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-11/3
 	+11/(6*x)
 	+(11*x)/6
 	-(11*x^2)/6
 	-4*H(0,x)
 	+(2*H(0,x))/x
 	+2*x*H(0,x)
 	-2*x^2*H(0,x)
 	+2*[1-x]^-1*H(0,x)
 	-2*H(1,x)
 	+H(1,x)/x
 	+x*H(1,x)
 	-x^2*H(1,x)
 	)
 	+D([1-z])*e^(-1)* (
 	Pi2/2
 	-Pi2/(4*x)
 	+x/12
 	-(Pi2*x)/4
 	+(Pi2*x^2)/4
 	-(11*H(0,x))/3
 	+(11*H(0,x))/(6*x)
 	+(11*x*H(0,x))/6
 	-(11*x^2*H(0,x))/6
 	+(11*[1-x]^-1*H(0,x))/6
 	-(11*H(1,x))/3
 	+(11*H(1,x))/(6*x)
 	+(11*x*H(1,x))/6
 	-(11*x^2*H(1,x))/6
 	-6*H(0,1,x)
 	+(3*H(0,1,x))/x
 	+3*x*H(0,1,x)
 	-3*x^2*H(0,1,x)
 	+3*[1-x]^-1*H(0,1,x)
 	-12*H(0,0,x)
 	+(6*H(0,0,x))/x
 	+6*x*H(0,0,x)
 	-6*x^2*H(0,0,x)
 	+6*[1-x]^-1*H(0,0,x)
 	-6*H(1,0,x)
 	+(3*H(1,0,x))/x
 	+3*x*H(1,0,x)
 	-3*x^2*H(1,0,x)
 	+3*[1-x]^-1*H(1,0,x)
 	-4*H(1,1,x)
 	+(2*H(1,1,x))/x
 	+2*x*H(1,1,x)
 	-2*x^2*H(1,1,x)
 	)
 	+D([1-z])*1* (
 	
 	-1/6
 	+(11*Pi2)/36
 	+1/(6*x)
 	-(11*Pi2)/(72*x)
 	+(11*x)/36
 	-(11*Pi2*x)/72
 	+(11*Pi2*x^2)/72
 	+(4*Pi2*H(0,x))/3
 	-(2*Pi2*H(0,x))/(3*x)
 	+(x*H(0,x))/6
 	-(2*Pi2*x*H(0,x))/3
 	+(2*Pi2*x^2*H(0,x))/3
 	-(2*Pi2*[1-x]^-1*H(0,x))/3
 	+(2*Pi2*H(1,x))/3
 	-(Pi2*H(1,x))/(3*x)
 	+(x*H(1,x))/12
 	-(Pi2*x*H(1,x))/3
 	+(Pi2*x^2*H(1,x))/3
 	+(Pi2*[1-x]^-1*H(1,x))/6
 	-(11*H(0,1,x))/3
 	+(11*H(0,1,x))/(6*x)
 	+(11*x*H(0,1,x))/6
 	-(11*x^2*H(0,1,x))/6
 	+(11*[1-x]^-1*H(0,1,x))/6
 	-16*H(0,0,1,x)
 	+(8*H(0,0,1,x))/x
 	+8*x*H(0,0,1,x)
 	-8*x^2*H(0,0,1,x)
 	+8*[1-x]^-1*H(0,0,1,x)
 	-(11*H(0,0,x))/3
 	+(11*H(0,0,x))/(6*x)
 	+(11*x*H(0,0,x))/6
 	-(11*x^2*H(0,0,x))/6
 	+(11*[1-x]^-1*H(0,0,x))/6
 	-(11*H(1,0,x))/3
 	+(11*H(1,0,x))/(6*x)
 	+(11*x*H(1,0,x))/6
 	-(11*x^2*H(1,0,x))/6
 	+(11*[1-x]^-1*H(1,0,x))/6
 	-(11*H(1,1,x))/3
 	+(11*H(1,1,x))/(6*x)
 	+(11*x*H(1,1,x))/6
 	-(11*x^2*H(1,1,x))/6
 	-10*H(1,0,1,x)
 	+(5*H(1,0,1,x))/x
 	+5*x*H(1,0,1,x)
 	-5*x^2*H(1,0,1,x)
 	+5*[1-x]^-1*H(1,0,1,x)
 	-16*H(0,1,0,x)
 	+(8*H(0,1,0,x))/x
 	+8*x*H(0,1,0,x)
 	-8*x^2*H(0,1,0,x)
 	+8*[1-x]^-1*H(0,1,0,x)
 	-10*H(0,1,1,x)
 	+(5*H(0,1,1,x))/x
 	+5*x*H(0,1,1,x)
 	-5*x^2*H(0,1,1,x)
 	+5*[1-x]^-1*H(0,1,1,x)
 	-32*H(0,0,0,x)
 	+(16*H(0,0,0,x))/x
 	+16*x*H(0,0,0,x)
 	-16*x^2*H(0,0,0,x)
 	+16*[1-x]^-1*H(0,0,0,x)
 	-16*H(1,0,0,x)
 	+(8*H(1,0,0,x))/x
 	+8*x*H(1,0,0,x)
 	-8*x^2*H(1,0,0,x)
 	+8*[1-x]^-1*H(1,0,0,x)
 	-12*H(1,1,0,x)
 	+(6*H(1,1,0,x))/x
 	+6*x*H(1,1,0,x)
 	-6*x^2*H(1,1,0,x)
 	+6*[1-x]^-1*H(1,1,0,x)
 	-8*H(1,1,1,x)
 	+(4*H(1,1,1,x))/x
 	+4*x*H(1,1,1,x)
 	-4*x^2*H(1,1,1,x)
 	+(14*Zeta3)/3
 	-(7*Zeta3)/(3*x)
 	-(7*x*Zeta3)/3
 	+(7*x^2*Zeta3)/3
 	-[1-x]^-1*Zeta3
 	)
 	+D0([1-z])*e^(-2)* (
 	2
 	-x^-1
 	-x
 	+x^2
 	)
 	+D0([1-z])*e^(-1)* (
 	11/3
 	-11/(6*x)
 	-(11*x)/6
 	+(11*x^2)/6
 	+8*H(0,x)
 	-(4*H(0,x))/x
 	-4*x*H(0,x)
 	+4*x^2*H(0,x)
 	-4*[1-x]^-1*H(0,x)
 	+4*H(1,x)
 	-(2*H(1,x))/x
 	-2*x*H(1,x)
 	+2*x^2*H(1,x)
 	)
 	+D0([1-z])*1* (
 	
 	-Pi2
 	+Pi2/(2*x)
 	-x/6
 	+(Pi2*x)/2
 	-(Pi2*x^2)/2
 	+(11*H(0,x))/3
 	-(11*H(0,x))/(6*x)
 	-(11*x*H(0,x))/6
 	+(11*x^2*H(0,x))/6
 	-(11*[1-x]^-1*H(0,x))/6
 	+(11*H(1,x))/3
 	-(11*H(1,x))/(6*x)
 	-(11*x*H(1,x))/6
 	+(11*x^2*H(1,x))/6
 	+12*H(0,1,x)
 	-(6*H(0,1,x))/x
 	-6*x*H(0,1,x)
 	+6*x^2*H(0,1,x)
 	-6*[1-x]^-1*H(0,1,x)
 	+24*H(0,0,x)
 	-(12*H(0,0,x))/x
 	-12*x*H(0,0,x)
 	+12*x^2*H(0,0,x)
 	-12*[1-x]^-1*H(0,0,x)
 	+12*H(1,0,x)
 	-(6*H(1,0,x))/x
 	-6*x*H(1,0,x)
 	+6*x^2*H(1,0,x)
 	-6*[1-x]^-1*H(1,0,x)
 	+8*H(1,1,x)
 	-(4*H(1,1,x))/x
 	-4*x*H(1,1,x)
 	+4*x^2*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-4
 	+2/x
 	+2*x
 	-2*x^2
 	)
 	+D1([1-z])*1* (
 	
 	-11/3
 	+11/(6*x)
 	+(11*x)/6
 	-(11*x^2)/6
 	-16*H(0,x)
 	+(8*H(0,x))/x
 	+8*x*H(0,x)
 	-8*x^2*H(0,x)
 	+8*[1-x]^-1*H(0,x)
 	-8*H(1,x)
 	+(4*H(1,x))/x
 	+4*x*H(1,x)
 	-4*x^2*H(1,x)
 	)
 	+D2([1-z])*1* (
 	4
 	-2/x
 	-2*x
 	+2*x^2
 	)
 	+e^(-2)* (
 	1/(2*x)
 	+1/(2*z)
 	-x/z
 	+x^2/z
 	+z/(2*x)
 	)
 	+e^(-1)* (
 	
 	-1
 	+17/(12*x)
 	+5/(12*z)
 	-(11*x)/(6*z)
 	+(11*x^2)/(6*z)
 	+(5*z)/(12*x)
 	+(2*H(0,x))/x
 	+(2*H(0,x))/z
 	-(4*x*H(0,x))/z
 	+(4*x^2*H(0,x))/z
 	+(2*z*H(0,x))/x
 	+2*[1-x]^-1*H(0,x)
 	+2*z*[1-x]^-1*H(0,x)
 	-H(0,z)/x
 	-H(0,z)/z
 	+(2*x*H(0,z))/z
 	-(2*x^2*H(0,z))/z
 	-(z*H(0,z))/x
 	-4*[1-z]^-1*H(0,z)
 	+(2*[1-z]^-1*H(0,z))/x
 	+2*x*[1-z]^-1*H(0,z)
 	-2*x^2*[1-z]^-1*H(0,z)
 	+H(1,x)/x
 	+H(1,x)/z
 	-(2*x*H(1,x))/z
 	+(2*x^2*H(1,x))/z
 	+(z*H(1,x))/x
 	+H(1,z)/x
 	+H(1,z)/z
 	-(2*x*H(1,z))/z
 	+(2*x^2*H(1,z))/z
 	+(z*H(1,z))/x
 	)
 	+1* (
 	5/3
 	+11/(12*x)
 	+(5*Pi2)/(12*x)
 	-17/(12*z)
 	+(5*Pi2)/(12*z)
 	+x/(2*z)
 	-(5*Pi2*x)/(6*z)
 	+(5*Pi2*x^2)/(6*z)
 	-(11*z)/(12*x)
 	+(5*Pi2*z)/(12*x)
 	+(2*Pi2*[1-x]^-1)/3
 	-(z*[1-x]^-1)/2
 	+(2*Pi2*z*[1-x]^-1)/3
 	+(8*Pi2*[1-z]^-1)/3
 	-(4*Pi2*[1-z]^-1)/(3*x)
 	+(x*[1-z]^-1)/2
 	-(4*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*x^2*[1-z]^-1)/3
 	-(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	+8*H(0,x)
 	-(19*H(0,x))/(12*x)
 	+(41*H(0,x))/(12*z)
 	-(11*x*H(0,x))/(6*z)
 	+(11*x^2*H(0,x))/(6*z)
 	+(41*z*H(0,x))/(12*x)
 	-(19*[1-x]^-1*H(0,x))/12
 	+(41*z*[1-x]^-1*H(0,x))/12
 	-(9*H(0,z))/2
 	+(7*H(0,z))/(12*x)
 	-(29*H(0,z))/(12*z)
 	+(11*x*H(0,z))/(6*z)
 	-(11*x^2*H(0,z))/(6*z)
 	-(29*z*H(0,z))/(12*x)
 	+(5*[1-x]^-1*H(0,z))/2
 	-(5*z*[1-x]^-1*H(0,z))/2
 	-(11*[1-z]^-1*H(0,z))/3
 	+(11*[1-z]^-1*H(0,z))/(6*x)
 	+(11*x*[1-z]^-1*H(0,z))/6
 	-(11*x^2*[1-z]^-1*H(0,z))/6
 	+(7*H(0,x)*H(0,z))/(2*x)
 	+(7*H(0,x)*H(0,z))/(2*z)
 	-(7*x*H(0,x)*H(0,z))/z
 	+(7*x^2*H(0,x)*H(0,z))/z
 	+(7*z*H(0,x)*H(0,z))/(2*x)
 	+(7*[1-x]^-1*H(0,x)*H(0,z))/2
 	+(7*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	+14*[1-z]^-1*H(0,x)*H(0,z)
 	-(7*[1-z]^-1*H(0,x)*H(0,z))/x
 	-7*x*[1-z]^-1*H(0,x)*H(0,z)
 	+7*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-7*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(9*H(1,x))/2
 	-(7*H(1,x))/(12*x)
 	+(29*H(1,x))/(12*z)
 	-(11*x*H(1,x))/(6*z)
 	+(11*x^2*H(1,x))/(6*z)
 	+(29*z*H(1,x))/(12*x)
 	-(5*[1-x]^-1*H(1,x))/2
 	+(5*z*[1-x]^-1*H(1,x))/2
 	+(2*H(0,z)*H(1,x))/x
 	+(2*H(0,z)*H(1,x))/z
 	-(4*x*H(0,z)*H(1,x))/z
 	+(4*x^2*H(0,z)*H(1,x))/z
 	+(2*z*H(0,z)*H(1,x))/x
 	+4*[1-x]^-1*H(0,z)*H(1,x)
 	+4*z*[1-x]^-1*H(0,z)*H(1,x)
 	+8*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+5*H(1,z)
 	-(7*H(1,z))/(12*x)
 	+(29*H(1,z))/(12*z)
 	-(11*x*H(1,z))/(6*z)
 	+(11*x^2*H(1,z))/(6*z)
 	+(29*z*H(1,z))/(12*x)
 	-(5*[1-x]^-1*H(1,z))/2
 	+(5*z*[1-x]^-1*H(1,z))/2
 	-(7*H(0,x)*H(1,z))/(2*x)
 	-(7*H(0,x)*H(1,z))/(2*z)
 	+(7*x*H(0,x)*H(1,z))/z
 	-(7*x^2*H(0,x)*H(1,z))/z
 	-(7*z*H(0,x)*H(1,z))/(2*x)
 	-(7*[1-x]^-1*H(0,x)*H(1,z))/2
 	-(7*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	-30*[1-z]^-1*H(0,x)*H(1,z)
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(1,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-(2*H(1,x)*H(1,z))/x
 	-(2*H(1,x)*H(1,z))/z
 	+(4*x*H(1,x)*H(1,z))/z
 	-(4*x^2*H(1,x)*H(1,z))/z
 	-(2*z*H(1,x)*H(1,z))/x
 	-4*[1-x]^-1*H(1,x)*H(1,z)
 	-4*z*[1-x]^-1*H(1,x)*H(1,z)
 	-16*[1-z]^-1*H(1,x)*H(1,z)
 	+(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	+8*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-(7*H(0,1,x))/(2*x)
 	-(7*H(0,1,x))/(2*z)
 	+(7*x*H(0,1,x))/z
 	-(7*x^2*H(0,1,x))/z
 	-(7*z*H(0,1,x))/(2*x)
 	-(7*[1-x]^-1*H(0,1,x))/2
 	-(7*z*[1-x]^-1*H(0,1,x))/2
 	-26*[1-z]^-1*H(0,1,x)
 	+(13*[1-z]^-1*H(0,1,x))/x
 	+13*x*[1-z]^-1*H(0,1,x)
 	-13*x^2*[1-z]^-1*H(0,1,x)
 	+13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+(2*H(0,1,z))/x
 	+(2*H(0,1,z))/z
 	-(4*x*H(0,1,z))/z
 	+(4*x^2*H(0,1,z))/z
 	+(2*z*H(0,1,z))/x
 	+3*[1-x]^-1*H(0,1,z)
 	+3*z*[1-x]^-1*H(0,1,z)
 	+8*[1-z]^-1*H(0,1,z)
 	-(4*[1-z]^-1*H(0,1,z))/x
 	-4*x*[1-z]^-1*H(0,1,z)
 	+4*x^2*[1-z]^-1*H(0,1,z)
 	-6*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(11*H(0,0,x))/(2*x)
 	-(11*H(0,0,x))/(2*z)
 	+(11*x*H(0,0,x))/z
 	-(11*x^2*H(0,0,x))/z
 	-(11*z*H(0,0,x))/(2*x)
 	-(11*[1-x]^-1*H(0,0,x))/2
 	-(11*z*[1-x]^-1*H(0,0,x))/2
 	-46*[1-z]^-1*H(0,0,x)
 	+(23*[1-z]^-1*H(0,0,x))/x
 	+23*x*[1-z]^-1*H(0,0,x)
 	-23*x^2*[1-z]^-1*H(0,0,x)
 	+23*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-(5*H(0,0,z))/(2*x)
 	-(5*H(0,0,z))/(2*z)
 	+(5*x*H(0,0,z))/z
 	-(5*x^2*H(0,0,z))/z
 	-(5*z*H(0,0,z))/(2*x)
 	-(9*[1-x]^-1*H(0,0,z))/2
 	-(9*z*[1-x]^-1*H(0,0,z))/2
 	-10*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+5*x*[1-z]^-1*H(0,0,z)
 	-5*x^2*[1-z]^-1*H(0,0,z)
 	+9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-(7*H(1,0,x))/(2*x)
 	-(7*H(1,0,x))/(2*z)
 	+(7*x*H(1,0,x))/z
 	-(7*x^2*H(1,0,x))/z
 	-(7*z*H(1,0,x))/(2*x)
 	-(7*[1-x]^-1*H(1,0,x))/2
 	-(7*z*[1-x]^-1*H(1,0,x))/2
 	-26*[1-z]^-1*H(1,0,x)
 	+(13*[1-z]^-1*H(1,0,x))/x
 	+13*x*[1-z]^-1*H(1,0,x)
 	-13*x^2*[1-z]^-1*H(1,0,x)
 	+13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+(2*H(1,0,z))/x
 	+(2*H(1,0,z))/z
 	-(4*x*H(1,0,z))/z
 	+(4*x^2*H(1,0,z))/z
 	+(2*z*H(1,0,z))/x
 	+3*[1-x]^-1*H(1,0,z)
 	+3*z*[1-x]^-1*H(1,0,z)
 	+8*[1-z]^-1*H(1,0,z)
 	-(4*[1-z]^-1*H(1,0,z))/x
 	-4*x*[1-z]^-1*H(1,0,z)
 	+4*x^2*[1-z]^-1*H(1,0,z)
 	-6*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-(5*H(1,1,x))/(2*x)
 	-(5*H(1,1,x))/(2*z)
 	+(5*x*H(1,1,x))/z
 	-(5*x^2*H(1,1,x))/z
 	-(5*z*H(1,1,x))/(2*x)
 	-(9*[1-x]^-1*H(1,1,x))/2
 	-(9*z*[1-x]^-1*H(1,1,x))/2
 	-18*[1-z]^-1*H(1,1,x)
 	+(9*[1-z]^-1*H(1,1,x))/x
 	+9*x*[1-z]^-1*H(1,1,x)
 	-9*x^2*[1-z]^-1*H(1,1,x)
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-(5*H(1,1,z))/(2*x)
 	-(5*H(1,1,z))/(2*z)
 	+(5*x*H(1,1,z))/z
 	-(5*x^2*H(1,1,z))/z
 	-(5*z*H(1,1,z))/(2*x)
 	-(9*[1-x]^-1*H(1,1,z))/2
 	-(9*z*[1-x]^-1*H(1,1,z))/2
 	-18*[1-z]^-1*H(1,1,z)
 	+(9*[1-z]^-1*H(1,1,z))/x
 	+9*x*[1-z]^-1*H(1,1,z)
 	-9*x^2*[1-z]^-1*H(1,1,z)
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	
 	-9/2
 	-(2*Pi2)/(3*x)
 	+1/(2*z)
 	-(2*Pi2)/(3*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	-(2*Pi2*z)/(3*x)
 	-(2*Pi2*[1-x]^-1)/3
 	+(z*[1-x]^-1)/2
 	-(2*Pi2*z*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*H(0,x))/(2*x)
 	-(9*H(0,x))/(2*z)
 	-(9*z*H(0,x))/(2*x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(9*z*[1-x]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	-(5*H(0,z))/(2*x)
 	+(5*H(0,z))/(2*z)
 	+(5*z*H(0,z))/(2*x)
 	-(5*[1-x]^-1*H(0,z))/2
 	+(5*z*[1-x]^-1*H(0,z))/2
 	-(13*H(0,x)*H(0,z))/(2*x)
 	-(13*H(0,x)*H(0,z))/(2*z)
 	+(13*x*H(0,x)*H(0,z))/z
 	-(13*x^2*H(0,x)*H(0,z))/z
 	-(13*z*H(0,x)*H(0,z))/(2*x)
 	-(13*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(13*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-26*[1-z]^-1*H(0,x)*H(0,z)
 	+(13*[1-z]^-1*H(0,x)*H(0,z))/x
 	+13*x*[1-z]^-1*H(0,x)*H(0,z)
 	-13*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+13*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[1-x-z]))/x
 	+(H(0,x)*H(0,[1-x-z]))/z
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	+[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,[x-z]))/x
 	+(H(0,x)*H(0,[x-z]))/z
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/x
 	+[1-x]^-1*H(0,x)*H(0,[x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/x
 	-(H(0,z)*H(0,[x-z]))/z
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/x
 	-[1-x]^-1*H(0,z)*H(0,[x-z])
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-4*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-(13*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	-(5*H(1,x))/(2*z)
 	-(5*z*H(1,x))/(2*x)
 	+(5*[1-x]^-1*H(1,x))/2
 	-(5*z*[1-x]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-7*H(1,z)
 	+(5*H(1,z))/(2*x)
 	-(5*H(1,z))/(2*z)
 	-(5*z*H(1,z))/(2*x)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(5*z*[1-x]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	+(15*z*H(0,x)*H(1,z))/(2*x)
 	+(15*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/x
 	+(H(0,[1-x-z])*H(1,z))/z
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	+[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+4*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(5*H(1,x)*H(1,z))/x
 	+(5*H(1,x)*H(1,z))/z
 	-(10*x*H(1,x)*H(1,z))/z
 	+(10*x^2*H(1,x)*H(1,z))/z
 	+(5*z*H(1,x)*H(1,z))/x
 	+5*[1-x]^-1*H(1,x)*H(1,z)
 	+5*z*[1-x]^-1*H(1,x)*H(1,z)
 	+20*[1-z]^-1*H(1,x)*H(1,z)
 	-(10*[1-z]^-1*H(1,x)*H(1,z))/x
 	-10*x*[1-z]^-1*H(1,x)*H(1,z)
 	+10*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-10*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	+(15*z*H(0,1,x))/(2*x)
 	+(15*[1-x]^-1*H(0,1,x))/2
 	+(15*z*[1-x]^-1*H(0,1,x))/2
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	-4*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	+([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	+(19*z*H(0,0,x))/(2*x)
 	+(19*[1-x]^-1*H(0,0,x))/2
 	+(19*z*[1-x]^-1*H(0,0,x))/2
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	+(9*z*H(0,0,z))/(2*x)
 	+(9*[1-x]^-1*H(0,0,z))/2
 	+(9*z*[1-x]^-1*H(0,0,z))/2
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	+(15*z*H(1,0,x))/(2*x)
 	+(15*[1-x]^-1*H(1,0,x))/2
 	+(15*z*[1-x]^-1*H(1,0,x))/2
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	-(4*z*H(1,0,z))/x
 	-4*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	+(9*z*H(1,1,x))/(2*x)
 	+(9*[1-x]^-1*H(1,1,x))/2
 	+(9*z*[1-x]^-1*H(1,1,x))/2
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	+(9*z*H(1,1,z))/(2*x)
 	+(9*[1-x]^-1*H(1,1,z))/2
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	
 	-9/2
 	-(2*Pi2)/(3*x)
 	+1/(2*z)
 	-(2*Pi2)/(3*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	-(2*Pi2*z)/(3*x)
 	-(2*Pi2*[1-x]^-1)/3
 	+(z*[1-x]^-1)/2
 	-(2*Pi2*z*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*H(0,x))/(2*x)
 	-(9*H(0,x))/(2*z)
 	-(9*z*H(0,x))/(2*x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(9*z*[1-x]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	-(5*H(0,z))/(2*x)
 	+(5*H(0,z))/(2*z)
 	+(5*z*H(0,z))/(2*x)
 	-(5*[1-x]^-1*H(0,z))/2
 	+(5*z*[1-x]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	-(15*z*H(0,x)*H(0,z))/(2*x)
 	-(15*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[x-z]))/x
 	+(H(0,x)*H(0,[x-z]))/z
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	+(z*H(0,x)*H(0,[x-z]))/x
 	+[1-x]^-1*H(0,x)*H(0,[x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(H(0,z)*H(0,[x-z]))/x
 	-(H(0,z)*H(0,[x-z]))/z
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	-(z*H(0,z)*H(0,[x-z]))/x
 	-[1-x]^-1*H(0,z)*H(0,[x-z])
 	-z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-4*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(13*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	-(5*H(1,x))/(2*z)
 	-(5*z*H(1,x))/(2*x)
 	+(5*[1-x]^-1*H(1,x))/2
 	-(5*z*[1-x]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-7*H(1,z)
 	+(5*H(1,z))/(2*x)
 	-(5*H(1,z))/(2*z)
 	-(5*z*H(1,z))/(2*x)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(5*z*[1-x]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	+(15*z*H(0,x)*H(1,z))/(2*x)
 	+(15*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+4*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	+(4*z*H(1,x)*H(1,z))/x
 	+4*[1-x]^-1*H(1,x)*H(1,z)
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(13*H(0,1,x))/(2*x)
 	+(13*H(0,1,x))/(2*z)
 	-(13*x*H(0,1,x))/z
 	+(13*x^2*H(0,1,x))/z
 	+(13*z*H(0,1,x))/(2*x)
 	+(13*[1-x]^-1*H(0,1,x))/2
 	+(13*z*[1-x]^-1*H(0,1,x))/2
 	+26*[1-z]^-1*H(0,1,x)
 	-(13*[1-z]^-1*H(0,1,x))/x
 	-13*x*[1-z]^-1*H(0,1,x)
 	+13*x^2*[1-z]^-1*H(0,1,x)
 	-13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(5*H(0,1,z))/x
 	-(5*H(0,1,z))/z
 	+(10*x*H(0,1,z))/z
 	-(10*x^2*H(0,1,z))/z
 	-(5*z*H(0,1,z))/x
 	-5*[1-x]^-1*H(0,1,z)
 	-5*z*[1-x]^-1*H(0,1,z)
 	-20*[1-z]^-1*H(0,1,z)
 	+(10*[1-z]^-1*H(0,1,z))/x
 	+10*x*[1-z]^-1*H(0,1,z)
 	-10*x^2*[1-z]^-1*H(0,1,z)
 	+10*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	-([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*x)
 	-H(2,(z*[1-x]*[1-z]^-1)/x)/(2*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(z*H(2,(z*[1-x]*[1-z]^-1)/x))/(2*x)
 	-([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-(z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/2
 	-2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	+(19*z*H(0,0,x))/(2*x)
 	+(19*[1-x]^-1*H(0,0,x))/2
 	+(19*z*[1-x]^-1*H(0,0,x))/2
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	+(9*z*H(0,0,z))/(2*x)
 	+(9*[1-x]^-1*H(0,0,z))/2
 	+(9*z*[1-x]^-1*H(0,0,z))/2
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(13*H(1,0,x))/(2*x)
 	+(13*H(1,0,x))/(2*z)
 	-(13*x*H(1,0,x))/z
 	+(13*x^2*H(1,0,x))/z
 	+(13*z*H(1,0,x))/(2*x)
 	+(13*[1-x]^-1*H(1,0,x))/2
 	+(13*z*[1-x]^-1*H(1,0,x))/2
 	+26*[1-z]^-1*H(1,0,x)
 	-(13*[1-z]^-1*H(1,0,x))/x
 	-13*x*[1-z]^-1*H(1,0,x)
 	+13*x^2*[1-z]^-1*H(1,0,x)
 	-13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(5*H(1,0,z))/x
 	-(5*H(1,0,z))/z
 	+(10*x*H(1,0,z))/z
 	-(10*x^2*H(1,0,z))/z
 	-(5*z*H(1,0,z))/x
 	-5*[1-x]^-1*H(1,0,z)
 	-5*z*[1-x]^-1*H(1,0,z)
 	-20*[1-z]^-1*H(1,0,z)
 	+(10*[1-z]^-1*H(1,0,z))/x
 	+10*x*[1-z]^-1*H(1,0,z)
 	-10*x^2*[1-z]^-1*H(1,0,z)
 	+10*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	+(9*z*H(1,1,x))/(2*x)
 	+(9*[1-x]^-1*H(1,1,x))/2
 	+(9*z*[1-x]^-1*H(1,1,x))/2
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	+(9*z*H(1,1,z))/(2*x)
 	+(9*[1-x]^-1*H(1,1,z))/2
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	
 	-9/2
 	-Pi2/x
 	+1/(2*z)
 	-Pi2/z
 	-x/(2*z)
 	+(2*Pi2*x)/z
 	-(2*Pi2*x^2)/z
 	-(Pi2*z)/x
 	-Pi2*[1-x]^-1
 	+(z*[1-x]^-1)/2
 	-Pi2*z*[1-x]^-1
 	-4*Pi2*[1-z]^-1
 	+(2*Pi2*[1-z]^-1)/x
 	-(x*[1-z]^-1)/2
 	+2*Pi2*x*[1-z]^-1
 	-2*Pi2*x^2*[1-z]^-1
 	+2*Pi2*[1-x]^-1*[1-z]^-1
 	-12*H(0,x)
 	+(9*H(0,x))/(2*x)
 	-(9*H(0,x))/(2*z)
 	-(9*z*H(0,x))/(2*x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(9*z*[1-x]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	-(5*H(0,z))/(2*x)
 	+(5*H(0,z))/(2*z)
 	+(5*z*H(0,z))/(2*x)
 	-(5*[1-x]^-1*H(0,z))/2
 	+(5*z*[1-x]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	-(15*z*H(0,x)*H(0,z))/(2*x)
 	-(15*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,[1-x-z]))/x
 	+(H(0,x)*H(0,[1-x-z]))/z
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	+(z*H(0,x)*H(0,[1-x-z]))/x
 	+[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(H(0,x)*H(0,((-1)*[x-z])))/x
 	+(H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/x
 	-(H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-4*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-(13*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	-(5*H(1,x))/(2*z)
 	-(5*z*H(1,x))/(2*x)
 	+(5*[1-x]^-1*H(1,x))/2
 	-(5*z*[1-x]^-1*H(1,x))/2
 	-(4*H(0,z)*H(1,x))/x
 	-(4*H(0,z)*H(1,x))/z
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	-4*[1-x]^-1*H(0,z)*H(1,x)
 	-4*z*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-7*H(1,z)
 	+(5*H(1,z))/(2*x)
 	-(5*H(1,z))/(2*z)
 	-(5*z*H(1,z))/(2*x)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(5*z*[1-x]^-1*H(1,z))/2
 	+(15*H(0,x)*H(1,z))/(2*x)
 	+(15*H(0,x)*H(1,z))/(2*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	+(15*z*H(0,x)*H(1,z))/(2*x)
 	+(15*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(15*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,[1-x-z])*H(1,z))/x
 	+(H(0,[1-x-z])*H(1,z))/z
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	+(z*H(0,[1-x-z])*H(1,z))/x
 	+[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+4*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	+(4*z*H(1,x)*H(1,z))/x
 	+4*[1-x]^-1*H(1,x)*H(1,z)
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	+(15*z*H(0,1,x))/(2*x)
 	+(15*[1-x]^-1*H(0,1,x))/2
 	+(15*z*[1-x]^-1*H(0,1,x))/2
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	-4*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	+([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*x)
 	+H(0,1,(x*[1-x]*[1-z]^-1)/z)/(2*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/(2*x)
 	+([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+(z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/2
 	+2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*x)
 	+H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(2*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/(2*x)
 	+([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+(z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/2
 	+2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(21*H(0,0,x))/(2*x)
 	+(21*H(0,0,x))/(2*z)
 	-(21*x*H(0,0,x))/z
 	+(21*x^2*H(0,0,x))/z
 	+(21*z*H(0,0,x))/(2*x)
 	+(21*[1-x]^-1*H(0,0,x))/2
 	+(21*z*[1-x]^-1*H(0,0,x))/2
 	+42*[1-z]^-1*H(0,0,x)
 	-(21*[1-z]^-1*H(0,0,x))/x
 	-21*x*[1-z]^-1*H(0,0,x)
 	+21*x^2*[1-z]^-1*H(0,0,x)
 	-21*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(11*H(0,0,z))/(2*x)
 	+(11*H(0,0,z))/(2*z)
 	-(11*x*H(0,0,z))/z
 	+(11*x^2*H(0,0,z))/z
 	+(11*z*H(0,0,z))/(2*x)
 	+(11*[1-x]^-1*H(0,0,z))/2
 	+(11*z*[1-x]^-1*H(0,0,z))/2
 	+22*[1-z]^-1*H(0,0,z)
 	-(11*[1-z]^-1*H(0,0,z))/x
 	-11*x*[1-z]^-1*H(0,0,z)
 	+11*x^2*[1-z]^-1*H(0,0,z)
 	-11*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	+(15*z*H(1,0,x))/(2*x)
 	+(15*[1-x]^-1*H(1,0,x))/2
 	+(15*z*[1-x]^-1*H(1,0,x))/2
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	-(4*z*H(1,0,z))/x
 	-4*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(11*H(1,1,x))/(2*x)
 	+(11*H(1,1,x))/(2*z)
 	-(11*x*H(1,1,x))/z
 	+(11*x^2*H(1,1,x))/z
 	+(11*z*H(1,1,x))/(2*x)
 	+(11*[1-x]^-1*H(1,1,x))/2
 	+(11*z*[1-x]^-1*H(1,1,x))/2
 	+22*[1-z]^-1*H(1,1,x)
 	-(11*[1-z]^-1*H(1,1,x))/x
 	-11*x*[1-z]^-1*H(1,1,x)
 	+11*x^2*[1-z]^-1*H(1,1,x)
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(11*H(1,1,z))/(2*x)
 	+(11*H(1,1,z))/(2*z)
 	-(11*x*H(1,1,z))/z
 	+(11*x^2*H(1,1,z))/z
 	+(11*z*H(1,1,z))/(2*x)
 	+(11*[1-x]^-1*H(1,1,z))/2
 	+(11*z*[1-x]^-1*H(1,1,z))/2
 	+22*[1-z]^-1*H(1,1,z)
 	-(11*[1-z]^-1*H(1,1,z))/x
 	-11*x*[1-z]^-1*H(1,1,z)
 	+11*x^2*[1-z]^-1*H(1,1,z)
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	
 	-9/2
 	-(2*Pi2)/(3*x)
 	+1/(2*z)
 	-(2*Pi2)/(3*z)
 	-x/(2*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	-(2*Pi2*z)/(3*x)
 	-(2*Pi2*[1-x]^-1)/3
 	+(z*[1-x]^-1)/2
 	-(2*Pi2*z*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	-(x*[1-z]^-1)/2
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-12*H(0,x)
 	+(9*H(0,x))/(2*x)
 	-(9*H(0,x))/(2*z)
 	-(9*z*H(0,x))/(2*x)
 	+(9*[1-x]^-1*H(0,x))/2
 	-(9*z*[1-x]^-1*H(0,x))/2
 	+(13*H(0,z))/2
 	-(5*H(0,z))/(2*x)
 	+(5*H(0,z))/(2*z)
 	+(5*z*H(0,z))/(2*x)
 	-(5*[1-x]^-1*H(0,z))/2
 	+(5*z*[1-x]^-1*H(0,z))/2
 	-(15*H(0,x)*H(0,z))/(2*x)
 	-(15*H(0,x)*H(0,z))/(2*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	-(15*z*H(0,x)*H(0,z))/(2*x)
 	-(15*[1-x]^-1*H(0,x)*H(0,z))/2
 	-(15*z*[1-x]^-1*H(0,x)*H(0,z))/2
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(H(0,x)*H(0,((-1)*[x-z])))/x
 	+(H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(H(0,z)*H(0,((-1)*[x-z])))/x
 	-(H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-4*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(13*H(1,x))/2
 	+(5*H(1,x))/(2*x)
 	-(5*H(1,x))/(2*z)
 	-(5*z*H(1,x))/(2*x)
 	+(5*[1-x]^-1*H(1,x))/2
 	-(5*z*[1-x]^-1*H(1,x))/2
 	-(5*H(0,z)*H(1,x))/x
 	-(5*H(0,z)*H(1,x))/z
 	+(10*x*H(0,z)*H(1,x))/z
 	-(10*x^2*H(0,z)*H(1,x))/z
 	-(5*z*H(0,z)*H(1,x))/x
 	-5*[1-x]^-1*H(0,z)*H(1,x)
 	-5*z*[1-x]^-1*H(0,z)*H(1,x)
 	-20*[1-z]^-1*H(0,z)*H(1,x)
 	+(10*[1-z]^-1*H(0,z)*H(1,x))/x
 	+10*x*[1-z]^-1*H(0,z)*H(1,x)
 	-10*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+10*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-7*H(1,z)
 	+(5*H(1,z))/(2*x)
 	-(5*H(1,z))/(2*z)
 	-(5*z*H(1,z))/(2*x)
 	+(5*[1-x]^-1*H(1,z))/2
 	-(5*z*[1-x]^-1*H(1,z))/2
 	+(13*H(0,x)*H(1,z))/(2*x)
 	+(13*H(0,x)*H(1,z))/(2*z)
 	-(13*x*H(0,x)*H(1,z))/z
 	+(13*x^2*H(0,x)*H(1,z))/z
 	+(13*z*H(0,x)*H(1,z))/(2*x)
 	+(13*[1-x]^-1*H(0,x)*H(1,z))/2
 	+(13*z*[1-x]^-1*H(0,x)*H(1,z))/2
 	+26*[1-z]^-1*H(0,x)*H(1,z)
 	-(13*[1-z]^-1*H(0,x)*H(1,z))/x
 	-13*x*[1-z]^-1*H(0,x)*H(1,z)
 	+13*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-13*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+4*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(4*H(1,x)*H(1,z))/x
 	+(4*H(1,x)*H(1,z))/z
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	+(4*z*H(1,x)*H(1,z))/x
 	+4*[1-x]^-1*H(1,x)*H(1,z)
 	+4*z*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(15*H(0,1,x))/(2*x)
 	+(15*H(0,1,x))/(2*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	+(15*z*H(0,1,x))/(2*x)
 	+(15*[1-x]^-1*H(0,1,x))/2
 	+(15*z*[1-x]^-1*H(0,1,x))/2
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(4*H(0,1,z))/x
 	-(4*H(0,1,z))/z
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	-4*[1-x]^-1*H(0,1,z)
 	-4*z*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*x)
 	-H(0,1,([1-x]*[1-z])/(x*z))/(2*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(z*H(0,1,([1-x]*[1-z])/(x*z)))/(2*x)
 	-([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-(z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/2
 	-2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*x)
 	+H(2,(x*[1-x]^-1*[1-z])/z)/(2*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(z*H(2,(x*[1-x]^-1*[1-z])/z))/(2*x)
 	+([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+(z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/2
 	+2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*x)
 	-H(0,1,(z*[1-x]^-1*[1-z])/x)/(2*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/(2*x)
 	-([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-(z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/2
 	-2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+(19*H(0,0,x))/(2*x)
 	+(19*H(0,0,x))/(2*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	+(19*z*H(0,0,x))/(2*x)
 	+(19*[1-x]^-1*H(0,0,x))/2
 	+(19*z*[1-x]^-1*H(0,0,x))/2
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(9*H(0,0,z))/(2*x)
 	+(9*H(0,0,z))/(2*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	+(9*z*H(0,0,z))/(2*x)
 	+(9*[1-x]^-1*H(0,0,z))/2
 	+(9*z*[1-x]^-1*H(0,0,z))/2
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(15*H(1,0,x))/(2*x)
 	+(15*H(1,0,x))/(2*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	+(15*z*H(1,0,x))/(2*x)
 	+(15*[1-x]^-1*H(1,0,x))/2
 	+(15*z*[1-x]^-1*H(1,0,x))/2
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(4*H(1,0,z))/x
 	-(4*H(1,0,z))/z
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	-(4*z*H(1,0,z))/x
 	-4*[1-x]^-1*H(1,0,z)
 	-4*z*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(9*H(1,1,x))/(2*x)
 	+(9*H(1,1,x))/(2*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	+(9*z*H(1,1,x))/(2*x)
 	+(9*[1-x]^-1*H(1,1,x))/2
 	+(9*z*[1-x]^-1*H(1,1,x))/2
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(9*H(1,1,z))/(2*x)
 	+(9*H(1,1,z))/(2*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	+(9*z*H(1,1,z))/(2*x)
 	+(9*[1-x]^-1*H(1,1,z))/2
 	+(9*z*[1-x]^-1*H(1,1,z))/2
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	);
id, qD31hg =
 	+D([1-x])*D([1-z])*e^(-3)* (
 	1/3
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	0
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	
 	-Pi2/36
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Zeta3/9
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	0
 	)
 	+D([1-z])*D0([1-x])*1* (
 	Pi2/36
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	1/3
 	)
 	+D([1-z])*D2([1-x])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	0
 	)
 	+D([1-x])*D0([1-z])*1* (
 	Pi2/36
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D2([1-z])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*e^(-2)* (
 	2/3
 	-1/(3*z)
 	-z/3
 	+z^2/3
 	)
 	+D([1-x])*e^(-1)* (
 	1/12
 	-(2*H(0,z))/3
 	+H(0,z)/(3*z)
 	+(z*H(0,z))/3
 	-(z^2*H(0,z))/3
 	+([1-z]^-1*H(0,z))/3
 	+(2*H(1,z))/3
 	-H(1,z)/(3*z)
 	-(z*H(1,z))/3
 	+(z^2*H(1,z))/3
 	)
 	+D([1-x])*1* (
 	7/18
 	-Pi2/18
 	+Pi2/(36*z)
 	-z/6
 	+(Pi2*z)/36
 	+z^2/6
 	-(Pi2*z^2)/36
 	-H(0,z)/12
 	+H(1,z)/12
 	-(2*H(0,1,z))/3
 	+H(0,1,z)/(3*z)
 	+(z*H(0,1,z))/3
 	-(z^2*H(0,1,z))/3
 	+([1-z]^-1*H(0,1,z))/3
 	+(2*H(0,0,z))/3
 	-H(0,0,z)/(3*z)
 	-(z*H(0,0,z))/3
 	+(z^2*H(0,0,z))/3
 	-([1-z]^-1*H(0,0,z))/3
 	-(2*H(1,0,z))/3
 	+H(1,0,z)/(3*z)
 	+(z*H(1,0,z))/3
 	-(z^2*H(1,0,z))/3
 	+([1-z]^-1*H(1,0,z))/3
 	+(2*H(1,1,z))/3
 	-H(1,1,z)/(3*z)
 	-(z*H(1,1,z))/3
 	+(z^2*H(1,1,z))/3
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-2/3
 	+1/(3*z)
 	+z/3
 	-z^2/3
 	)
 	+D0([1-x])*1* (
 	
 	-1/6
 	+(2*H(0,z))/3
 	-H(0,z)/(3*z)
 	-(z*H(0,z))/3
 	+(z^2*H(0,z))/3
 	-([1-z]^-1*H(0,z))/3
 	-(2*H(1,z))/3
 	+H(1,z)/(3*z)
 	+(z*H(1,z))/3
 	-(z^2*H(1,z))/3
 	)
 	+D1([1-x])*1* (
 	2/3
 	-1/(3*z)
 	-z/3
 	+z^2/3
 	)
 	+D([1-z])*e^(-2)* (
 	1/6
 	+x/6
 	)
 	+D([1-z])*e^(-1)* (
 	1/6
 	-x/6
 	+H(0,x)/6
 	+(x*H(0,x))/6
 	-([1-x]^-1*H(0,x))/3
 	+H(1,x)/6
 	+(x*H(1,x))/6
 	)
 	+D([1-z])*1* (
 	
 	-Pi2/72
 	-(Pi2*x)/72
 	+H(0,x)/6
 	-(x*H(0,x))/6
 	+H(1,x)/6
 	-(x*H(1,x))/6
 	+H(0,1,x)/6
 	+(x*H(0,1,x))/6
 	-([1-x]^-1*H(0,1,x))/3
 	+H(0,0,x)/6
 	+(x*H(0,0,x))/6
 	-([1-x]^-1*H(0,0,x))/3
 	+H(1,0,x)/6
 	+(x*H(1,0,x))/6
 	-([1-x]^-1*H(1,0,x))/3
 	+H(1,1,x)/6
 	+(x*H(1,1,x))/6
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/6
 	-x/6
 	)
 	+D0([1-z])*1* (
 	
 	-1/6
 	+x/6
 	-H(0,x)/6
 	-(x*H(0,x))/6
 	+([1-x]^-1*H(0,x))/3
 	-H(1,x)/6
 	-(x*H(1,x))/6
 	)
 	+D1([1-z])*1* (
 	1/6
 	+x/6
 	)
 	+e^(-1)* (
 	
 	-1/(6*x)
 	-1/(6*z)
 	-x/(6*z)
 	+z/(3*x)
 	-z^2/(3*x)
 	)
 	+1* (
 	1/2
 	+1/(6*x)
 	-1/(6*z)
 	+x/(6*z)
 	-H(0,x)/(6*x)
 	-H(0,x)/(6*z)
 	-(x*H(0,x))/(6*z)
 	+(z*H(0,x))/(3*x)
 	-(z^2*H(0,x))/(3*x)
 	-(2*[1-x]^-1*H(0,x))/3
 	+([1-x]^-1*H(0,x))/(3*z)
 	+(z*[1-x]^-1*H(0,x))/3
 	-(z^2*[1-x]^-1*H(0,x))/3
 	+H(0,z)/(6*x)
 	+H(0,z)/(6*z)
 	+(x*H(0,z))/(6*z)
 	-(z*H(0,z))/(3*x)
 	+(z^2*H(0,z))/(3*x)
 	+([1-z]^-1*H(0,z))/6
 	+(x*[1-z]^-1*H(0,z))/6
 	-H(1,x)/(6*x)
 	-H(1,x)/(6*z)
 	-(x*H(1,x))/(6*z)
 	+(z*H(1,x))/(3*x)
 	-(z^2*H(1,x))/(3*x)
 	-H(1,z)/(6*x)
 	-H(1,z)/(6*z)
 	-(x*H(1,z))/(6*z)
 	+(z*H(1,z))/(3*x)
 	-(z^2*H(1,z))/(3*x)
 	);
id, gD31hg =
 	+D([1-x])*e^(-2)* (
 	1/3
 	-1/(3*z)
 	-z/6
 	)
 	+D([1-x])*e^(-1)* (
 	z/6
 	-H(0,z)/3
 	+H(0,z)/(3*z)
 	+(z*H(0,z))/6
 	+H(1,z)/3
 	-H(1,z)/(3*z)
 	-(z*H(1,z))/6
 	)
 	+D([1-x])*1* (
 	
 	-Pi2/36
 	+Pi2/(36*z)
 	+(Pi2*z)/72
 	-(z*H(0,z))/6
 	+(z*H(1,z))/6
 	-H(0,1,z)/3
 	+H(0,1,z)/(3*z)
 	+(z*H(0,1,z))/6
 	+H(0,0,z)/3
 	-H(0,0,z)/(3*z)
 	-(z*H(0,0,z))/6
 	-H(1,0,z)/3
 	+H(1,0,z)/(3*z)
 	+(z*H(1,0,z))/6
 	+H(1,1,z)/3
 	-H(1,1,z)/(3*z)
 	-(z*H(1,1,z))/6
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/3
 	+1/(3*z)
 	+z/6
 	)
 	+D0([1-x])*1* (
 	
 	-z/6
 	+H(0,z)/3
 	-H(0,z)/(3*z)
 	-(z*H(0,z))/6
 	-H(1,z)/3
 	+H(1,z)/(3*z)
 	+(z*H(1,z))/6
 	)
 	+D1([1-x])*1* (
 	1/3
 	-1/(3*z)
 	-z/6
 	)
 	+D([1-z])*e^(-2)* (
 	1/6
 	-x/3
 	+x^2/3
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-1/6
 	+H(0,x)/6
 	-(x*H(0,x))/3
 	+(x^2*H(0,x))/3
 	+H(1,x)/6
 	-(x*H(1,x))/3
 	+(x^2*H(1,x))/3
 	)
 	+D([1-z])*1* (
 	
 	-Pi2/72
 	+(Pi2*x)/36
 	-(Pi2*x^2)/36
 	-H(0,x)/6
 	-H(1,x)/6
 	+H(0,1,x)/6
 	-(x*H(0,1,x))/3
 	+(x^2*H(0,1,x))/3
 	+H(0,0,x)/6
 	-(x*H(0,0,x))/3
 	+(x^2*H(0,0,x))/3
 	+H(1,0,x)/6
 	-(x*H(1,0,x))/3
 	+(x^2*H(1,0,x))/3
 	+H(1,1,x)/6
 	-(x*H(1,1,x))/3
 	+(x^2*H(1,1,x))/3
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-1/6
 	+x/3
 	-x^2/3
 	)
 	+D0([1-z])*1* (
 	1/6
 	-H(0,x)/6
 	+(x*H(0,x))/3
 	-(x^2*H(0,x))/3
 	-H(1,x)/6
 	+(x*H(1,x))/3
 	-(x^2*H(1,x))/3
 	)
 	+D1([1-z])*1* (
 	1/6
 	-x/3
 	+x^2/3
 	)
 	+e^(-1)* (
 	
 	-1/(3*x)
 	-2/(3*z)
 	+1/(3*x*z)
 	+x/(3*z)
 	-x^2/(3*z)
 	+z/(6*x)
 	)
 	+1* (
 	1/3
 	+x/(6*z)
 	-z/(6*x)
 	-H(0,x)/(3*x)
 	-(2*H(0,x))/(3*z)
 	+H(0,x)/(3*x*z)
 	+(x*H(0,x))/(3*z)
 	-(x^2*H(0,x))/(3*z)
 	+(z*H(0,x))/(6*x)
 	-([1-x]^-1*H(0,x))/3
 	+([1-x]^-1*H(0,x))/(3*z)
 	+(z*[1-x]^-1*H(0,x))/6
 	+H(0,z)/(3*x)
 	+(2*H(0,z))/(3*z)
 	-H(0,z)/(3*x*z)
 	-(x*H(0,z))/(3*z)
 	+(x^2*H(0,z))/(3*z)
 	-(z*H(0,z))/(6*x)
 	+([1-z]^-1*H(0,z))/6
 	-(x*[1-z]^-1*H(0,z))/3
 	+(x^2*[1-z]^-1*H(0,z))/3
 	-H(1,x)/(3*x)
 	-(2*H(1,x))/(3*z)
 	+H(1,x)/(3*x*z)
 	+(x*H(1,x))/(3*z)
 	-(x^2*H(1,x))/(3*z)
 	+(z*H(1,x))/(6*x)
 	-H(1,z)/(3*x)
 	-(2*H(1,z))/(3*z)
 	+H(1,z)/(3*x*z)
 	+(x*H(1,z))/(3*z)
 	-(x^2*H(1,z))/(3*z)
 	+(z*H(1,z))/(6*x)
 	);
id, gD31hq =
 	+D([1-x])*D([1-z])*e^(-3)* (
 	1/3
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	0
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	
 	-Pi2/36
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Zeta3/9
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	0
 	)
 	+D([1-z])*D0([1-x])*1* (
 	Pi2/36
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	1/3
 	)
 	+D([1-z])*D2([1-x])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	0
 	)
 	+D([1-x])*D0([1-z])*1* (
 	Pi2/36
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D2([1-z])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*e^(-2)* (
 	1/6
 	+z/6
 	)
 	+D([1-x])*e^(-1)* (
 	1/6
 	-z/6
 	-H(0,z)/6
 	-(z*H(0,z))/6
 	+([1-z]^-1*H(0,z))/3
 	+H(1,z)/6
 	+(z*H(1,z))/6
 	)
 	+D([1-x])*1* (
 	
 	-Pi2/72
 	-(Pi2*z)/72
 	-H(0,z)/6
 	+(z*H(0,z))/6
 	+H(1,z)/6
 	-(z*H(1,z))/6
 	-H(0,1,z)/6
 	-(z*H(0,1,z))/6
 	+([1-z]^-1*H(0,1,z))/3
 	+H(0,0,z)/6
 	+(z*H(0,0,z))/6
 	-([1-z]^-1*H(0,0,z))/3
 	-H(1,0,z)/6
 	-(z*H(1,0,z))/6
 	+([1-z]^-1*H(1,0,z))/3
 	+H(1,1,z)/6
 	+(z*H(1,1,z))/6
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/6
 	-z/6
 	)
 	+D0([1-x])*1* (
 	
 	-1/6
 	+z/6
 	+H(0,z)/6
 	+(z*H(0,z))/6
 	-([1-z]^-1*H(0,z))/3
 	-H(1,z)/6
 	-(z*H(1,z))/6
 	)
 	+D1([1-x])*1* (
 	1/6
 	+z/6
 	)
 	+D([1-z])*e^(-2)* (
 	2/3
 	-1/(3*x)
 	-x/3
 	+x^2/3
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-x/12
 	+(2*H(0,x))/3
 	-H(0,x)/(3*x)
 	-(x*H(0,x))/3
 	+(x^2*H(0,x))/3
 	-([1-x]^-1*H(0,x))/3
 	+(2*H(1,x))/3
 	-H(1,x)/(3*x)
 	-(x*H(1,x))/3
 	+(x^2*H(1,x))/3
 	)
 	+D([1-z])*1* (
 	1/6
 	-Pi2/18
 	-1/(6*x)
 	+Pi2/(36*x)
 	-(7*x)/18
 	+(Pi2*x)/36
 	-(Pi2*x^2)/36
 	-(x*H(0,x))/6
 	-(x*H(1,x))/12
 	+(2*H(0,1,x))/3
 	-H(0,1,x)/(3*x)
 	-(x*H(0,1,x))/3
 	+(x^2*H(0,1,x))/3
 	-([1-x]^-1*H(0,1,x))/3
 	+(2*H(0,0,x))/3
 	-H(0,0,x)/(3*x)
 	-(x*H(0,0,x))/3
 	+(x^2*H(0,0,x))/3
 	-([1-x]^-1*H(0,0,x))/3
 	+(2*H(1,0,x))/3
 	-H(1,0,x)/(3*x)
 	-(x*H(1,0,x))/3
 	+(x^2*H(1,0,x))/3
 	-([1-x]^-1*H(1,0,x))/3
 	+(2*H(1,1,x))/3
 	-H(1,1,x)/(3*x)
 	-(x*H(1,1,x))/3
 	+(x^2*H(1,1,x))/3
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-2/3
 	+1/(3*x)
 	+x/3
 	-x^2/3
 	)
 	+D0([1-z])*1* (
 	x/6
 	-(2*H(0,x))/3
 	+H(0,x)/(3*x)
 	+(x*H(0,x))/3
 	-(x^2*H(0,x))/3
 	+([1-x]^-1*H(0,x))/3
 	-(2*H(1,x))/3
 	+H(1,x)/(3*x)
 	+(x*H(1,x))/3
 	-(x^2*H(1,x))/3
 	)
 	+D1([1-z])*1* (
 	2/3
 	-1/(3*x)
 	-x/3
 	+x^2/3
 	)
 	+e^(-1)* (
 	
 	-1/(6*x)
 	-1/(6*z)
 	+x/(3*z)
 	-x^2/(3*z)
 	-z/(6*x)
 	)
 	+1* (
 	1/3
 	-1/(6*x)
 	+1/(6*z)
 	+z/(6*x)
 	-H(0,x)/(6*x)
 	-H(0,x)/(6*z)
 	+(x*H(0,x))/(3*z)
 	-(x^2*H(0,x))/(3*z)
 	-(z*H(0,x))/(6*x)
 	-([1-x]^-1*H(0,x))/6
 	-(z*[1-x]^-1*H(0,x))/6
 	+H(0,z)/(6*x)
 	+H(0,z)/(6*z)
 	-(x*H(0,z))/(3*z)
 	+(x^2*H(0,z))/(3*z)
 	+(z*H(0,z))/(6*x)
 	+(2*[1-z]^-1*H(0,z))/3
 	-([1-z]^-1*H(0,z))/(3*x)
 	-(x*[1-z]^-1*H(0,z))/3
 	+(x^2*[1-z]^-1*H(0,z))/3
 	-H(1,x)/(6*x)
 	-H(1,x)/(6*z)
 	+(x*H(1,x))/(3*z)
 	-(x^2*H(1,x))/(3*z)
 	-(z*H(1,x))/(6*x)
 	-H(1,z)/(6*x)
 	-H(1,z)/(6*z)
 	+(x*H(1,z))/(3*z)
 	-(x^2*H(1,z))/(3*z)
 	-(z*H(1,z))/(6*x)
 	);
id, gF31g =
 	+D([1-x])*D([1-z])*e^(-4)* (
 	
 	-1/4
 	)
 	+D([1-x])*D([1-z])*e^(-3)* (
 	
 	-11/6
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	Pi2/8
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	(11*Pi2)/72
 	+(2*Zeta3)/3
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Pi2^2/480
 	+(11*Zeta3)/18
 	)
 	+D([1-z])*D0([1-x])*e^(-3)* (
 	1/2
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	11/6
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-z])*D0([1-x])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D([1-z])*D1([1-x])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-z])*D1([1-x])*1* (
 	Pi2/2
 	)
 	+D([1-z])*D2([1-x])*e^(-1)* (
 	1
 	)
 	+D([1-z])*D2([1-x])*1* (
 	11/12
 	)
 	+D([1-z])*D3([1-x])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*D0([1-z])*e^(-3)* (
 	1/2
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	11/6
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	
 	-Pi2/4
 	)
 	+D([1-x])*D0([1-z])*1* (
 	(
 	-11*Pi2)/72
 	-(4*Zeta3)/3
 	)
 	+D0([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D0([1-x])*D0([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-z])*D1([1-x])*e^(-1)* (
 	2
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	11/6
 	)
 	+D0([1-z])*D2([1-x])*1* (
 	
 	-2
 	)
 	+D([1-x])*D1([1-z])*e^(-2)* (
 	
 	-1
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	
 	-11/6
 	)
 	+D([1-x])*D1([1-z])*1* (
 	Pi2/2
 	)
 	+D0([1-x])*D1([1-z])*e^(-1)* (
 	2
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	11/6
 	)
 	+D1([1-x])*D1([1-z])*1* (
 	
 	-4
 	)
 	+D([1-x])*D2([1-z])*e^(-1)* (
 	1
 	)
 	+D([1-x])*D2([1-z])*1* (
 	11/12
 	)
 	+D0([1-x])*D2([1-z])*1* (
 	
 	-2
 	)
 	+D([1-x])*D3([1-z])*1* (
 	
 	-2/3
 	)
 	+D([1-x])*e^(-3)* (
 	
 	-1
 	+1/(2*z)
 	+z/2
 	-z^2/2
 	)
 	+D([1-x])*e^(-2)* (
 	
 	-11/3
 	+11/(6*z)
 	+(11*z)/6
 	-(11*z^2)/6
 	+2*H(0,z)
 	-H(0,z)/z
 	-z*H(0,z)
 	+z^2*H(0,z)
 	-[1-z]^-1*H(0,z)
 	-2*H(1,z)
 	+H(1,z)/z
 	+z*H(1,z)
 	-z^2*H(1,z)
 	)
 	+D([1-x])*e^(-1)* (
 	
 	-1/12
 	+Pi2/2
 	-Pi2/(4*z)
 	-(Pi2*z)/4
 	+(Pi2*z^2)/4
 	+(11*H(0,z))/3
 	-(11*H(0,z))/(6*z)
 	-(11*z*H(0,z))/6
 	+(11*z^2*H(0,z))/6
 	-(11*[1-z]^-1*H(0,z))/6
 	-(11*H(1,z))/3
 	+(11*H(1,z))/(6*z)
 	+(11*z*H(1,z))/6
 	-(11*z^2*H(1,z))/6
 	+2*H(0,1,z)
 	-H(0,1,z)/z
 	-z*H(0,1,z)
 	+z^2*H(0,1,z)
 	-[1-z]^-1*H(0,1,z)
 	-4*H(0,0,z)
 	+(2*H(0,0,z))/z
 	+2*z*H(0,0,z)
 	-2*z^2*H(0,0,z)
 	+2*[1-z]^-1*H(0,0,z)
 	+2*H(1,0,z)
 	-H(1,0,z)/z
 	-z*H(1,0,z)
 	+z^2*H(1,0,z)
 	-[1-z]^-1*H(1,0,z)
 	-4*H(1,1,z)
 	+(2*H(1,1,z))/z
 	+2*z*H(1,1,z)
 	-2*z^2*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	
 	-11/36
 	+(11*Pi2)/36
 	-(11*Pi2)/(72*z)
 	+z/6
 	-(11*Pi2*z)/72
 	-z^2/6
 	+(11*Pi2*z^2)/72
 	+H(0,z)/12
 	-Pi2*H(0,z)
 	+(Pi2*H(0,z))/(2*z)
 	+(Pi2*z*H(0,z))/2
 	-(Pi2*z^2*H(0,z))/2
 	+(Pi2*[1-z]^-1*H(0,z))/2
 	-H(1,z)/12
 	+(4*Pi2*H(1,z))/3
 	-(2*Pi2*H(1,z))/(3*z)
 	-(2*Pi2*z*H(1,z))/3
 	+(2*Pi2*z^2*H(1,z))/3
 	-(Pi2*[1-z]^-1*H(1,z))/6
 	+(11*H(0,1,z))/3
 	-(11*H(0,1,z))/(6*z)
 	-(11*z*H(0,1,z))/6
 	+(11*z^2*H(0,1,z))/6
 	-(11*[1-z]^-1*H(0,1,z))/6
 	-4*H(0,0,1,z)
 	+(2*H(0,0,1,z))/z
 	+2*z*H(0,0,1,z)
 	-2*z^2*H(0,0,1,z)
 	+2*[1-z]^-1*H(0,0,1,z)
 	-(11*H(0,0,z))/3
 	+(11*H(0,0,z))/(6*z)
 	+(11*z*H(0,0,z))/6
 	-(11*z^2*H(0,0,z))/6
 	+(11*[1-z]^-1*H(0,0,z))/6
 	+(11*H(1,0,z))/3
 	-(11*H(1,0,z))/(6*z)
 	-(11*z*H(1,0,z))/6
 	+(11*z^2*H(1,0,z))/6
 	-(11*[1-z]^-1*H(1,0,z))/6
 	-(11*H(1,1,z))/3
 	+(11*H(1,1,z))/(6*z)
 	+(11*z*H(1,1,z))/6
 	-(11*z^2*H(1,1,z))/6
 	+2*H(1,0,1,z)
 	-H(1,0,1,z)/z
 	-z*H(1,0,1,z)
 	+z^2*H(1,0,1,z)
 	-[1-z]^-1*H(1,0,1,z)
 	-2*H(0,1,0,z)
 	+H(0,1,0,z)/z
 	+z*H(0,1,0,z)
 	-z^2*H(0,1,0,z)
 	+[1-z]^-1*H(0,1,0,z)
 	+2*H(0,1,1,z)
 	-H(0,1,1,z)/z
 	-z*H(0,1,1,z)
 	+z^2*H(0,1,1,z)
 	-[1-z]^-1*H(0,1,1,z)
 	+8*H(0,0,0,z)
 	-(4*H(0,0,0,z))/z
 	-4*z*H(0,0,0,z)
 	+4*z^2*H(0,0,0,z)
 	-4*[1-z]^-1*H(0,0,0,z)
 	-2*H(1,0,0,z)
 	+H(1,0,0,z)/z
 	+z*H(1,0,0,z)
 	-z^2*H(1,0,0,z)
 	+[1-z]^-1*H(1,0,0,z)
 	+4*H(1,1,0,z)
 	-(2*H(1,1,0,z))/z
 	-2*z*H(1,1,0,z)
 	+2*z^2*H(1,1,0,z)
 	-2*[1-z]^-1*H(1,1,0,z)
 	-8*H(1,1,1,z)
 	+(4*H(1,1,1,z))/z
 	+4*z*H(1,1,1,z)
 	-4*z^2*H(1,1,1,z)
 	+(8*Zeta3)/3
 	-(4*Zeta3)/(3*z)
 	-(4*z*Zeta3)/3
 	+(4*z^2*Zeta3)/3
 	)
 	+D0([1-x])*e^(-2)* (
 	2
 	-z^-1
 	-z
 	+z^2
 	)
 	+D0([1-x])*e^(-1)* (
 	11/3
 	-11/(6*z)
 	-(11*z)/6
 	+(11*z^2)/6
 	-4*H(0,z)
 	+(2*H(0,z))/z
 	+2*z*H(0,z)
 	-2*z^2*H(0,z)
 	+2*[1-z]^-1*H(0,z)
 	+4*H(1,z)
 	-(2*H(1,z))/z
 	-2*z*H(1,z)
 	+2*z^2*H(1,z)
 	)
 	+D0([1-x])*1* (
 	1/6
 	-Pi2
 	+Pi2/(2*z)
 	+(Pi2*z)/2
 	-(Pi2*z^2)/2
 	-(11*H(0,z))/3
 	+(11*H(0,z))/(6*z)
 	+(11*z*H(0,z))/6
 	-(11*z^2*H(0,z))/6
 	+(11*[1-z]^-1*H(0,z))/6
 	+(11*H(1,z))/3
 	-(11*H(1,z))/(6*z)
 	-(11*z*H(1,z))/6
 	+(11*z^2*H(1,z))/6
 	-4*H(0,1,z)
 	+(2*H(0,1,z))/z
 	+2*z*H(0,1,z)
 	-2*z^2*H(0,1,z)
 	+2*[1-z]^-1*H(0,1,z)
 	+8*H(0,0,z)
 	-(4*H(0,0,z))/z
 	-4*z*H(0,0,z)
 	+4*z^2*H(0,0,z)
 	-4*[1-z]^-1*H(0,0,z)
 	-4*H(1,0,z)
 	+(2*H(1,0,z))/z
 	+2*z*H(1,0,z)
 	-2*z^2*H(1,0,z)
 	+2*[1-z]^-1*H(1,0,z)
 	+8*H(1,1,z)
 	-(4*H(1,1,z))/z
 	-4*z*H(1,1,z)
 	+4*z^2*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	
 	-4
 	+2/z
 	+2*z
 	-2*z^2
 	)
 	+D1([1-x])*1* (
 	
 	-11/3
 	+11/(6*z)
 	+(11*z)/6
 	-(11*z^2)/6
 	+8*H(0,z)
 	-(4*H(0,z))/z
 	-4*z*H(0,z)
 	+4*z^2*H(0,z)
 	-4*[1-z]^-1*H(0,z)
 	-8*H(1,z)
 	+(4*H(1,z))/z
 	+4*z*H(1,z)
 	-4*z^2*H(1,z)
 	)
 	+D2([1-x])*1* (
 	4
 	-2/z
 	-2*z
 	+2*z^2
 	)
 	+D([1-z])*e^(-3)* (
 	
 	-1
 	+1/(2*x)
 	+x/2
 	-x^2/2
 	)
 	+D([1-z])*e^(-2)* (
 	
 	-11/3
 	+11/(6*x)
 	+(11*x)/6
 	-(11*x^2)/6
 	-4*H(0,x)
 	+(2*H(0,x))/x
 	+2*x*H(0,x)
 	-2*x^2*H(0,x)
 	+2*[1-x]^-1*H(0,x)
 	-2*H(1,x)
 	+H(1,x)/x
 	+x*H(1,x)
 	-x^2*H(1,x)
 	)
 	+D([1-z])*e^(-1)* (
 	Pi2/2
 	-Pi2/(4*x)
 	+x/12
 	-(Pi2*x)/4
 	+(Pi2*x^2)/4
 	-(11*H(0,x))/3
 	+(11*H(0,x))/(6*x)
 	+(11*x*H(0,x))/6
 	-(11*x^2*H(0,x))/6
 	+(11*[1-x]^-1*H(0,x))/6
 	-(11*H(1,x))/3
 	+(11*H(1,x))/(6*x)
 	+(11*x*H(1,x))/6
 	-(11*x^2*H(1,x))/6
 	-6*H(0,1,x)
 	+(3*H(0,1,x))/x
 	+3*x*H(0,1,x)
 	-3*x^2*H(0,1,x)
 	+3*[1-x]^-1*H(0,1,x)
 	-12*H(0,0,x)
 	+(6*H(0,0,x))/x
 	+6*x*H(0,0,x)
 	-6*x^2*H(0,0,x)
 	+6*[1-x]^-1*H(0,0,x)
 	-6*H(1,0,x)
 	+(3*H(1,0,x))/x
 	+3*x*H(1,0,x)
 	-3*x^2*H(1,0,x)
 	+3*[1-x]^-1*H(1,0,x)
 	-4*H(1,1,x)
 	+(2*H(1,1,x))/x
 	+2*x*H(1,1,x)
 	-2*x^2*H(1,1,x)
 	)
 	+D([1-z])*1* (
 	
 	-1/6
 	+(11*Pi2)/36
 	+1/(6*x)
 	-(11*Pi2)/(72*x)
 	+(11*x)/36
 	-(11*Pi2*x)/72
 	+(11*Pi2*x^2)/72
 	+(4*Pi2*H(0,x))/3
 	-(2*Pi2*H(0,x))/(3*x)
 	+(x*H(0,x))/6
 	-(2*Pi2*x*H(0,x))/3
 	+(2*Pi2*x^2*H(0,x))/3
 	-(2*Pi2*[1-x]^-1*H(0,x))/3
 	+(2*Pi2*H(1,x))/3
 	-(Pi2*H(1,x))/(3*x)
 	+(x*H(1,x))/12
 	-(Pi2*x*H(1,x))/3
 	+(Pi2*x^2*H(1,x))/3
 	+(Pi2*[1-x]^-1*H(1,x))/6
 	-(11*H(0,1,x))/3
 	+(11*H(0,1,x))/(6*x)
 	+(11*x*H(0,1,x))/6
 	-(11*x^2*H(0,1,x))/6
 	+(11*[1-x]^-1*H(0,1,x))/6
 	-16*H(0,0,1,x)
 	+(8*H(0,0,1,x))/x
 	+8*x*H(0,0,1,x)
 	-8*x^2*H(0,0,1,x)
 	+8*[1-x]^-1*H(0,0,1,x)
 	-(11*H(0,0,x))/3
 	+(11*H(0,0,x))/(6*x)
 	+(11*x*H(0,0,x))/6
 	-(11*x^2*H(0,0,x))/6
 	+(11*[1-x]^-1*H(0,0,x))/6
 	-(11*H(1,0,x))/3
 	+(11*H(1,0,x))/(6*x)
 	+(11*x*H(1,0,x))/6
 	-(11*x^2*H(1,0,x))/6
 	+(11*[1-x]^-1*H(1,0,x))/6
 	-(11*H(1,1,x))/3
 	+(11*H(1,1,x))/(6*x)
 	+(11*x*H(1,1,x))/6
 	-(11*x^2*H(1,1,x))/6
 	-10*H(1,0,1,x)
 	+(5*H(1,0,1,x))/x
 	+5*x*H(1,0,1,x)
 	-5*x^2*H(1,0,1,x)
 	+5*[1-x]^-1*H(1,0,1,x)
 	-16*H(0,1,0,x)
 	+(8*H(0,1,0,x))/x
 	+8*x*H(0,1,0,x)
 	-8*x^2*H(0,1,0,x)
 	+8*[1-x]^-1*H(0,1,0,x)
 	-10*H(0,1,1,x)
 	+(5*H(0,1,1,x))/x
 	+5*x*H(0,1,1,x)
 	-5*x^2*H(0,1,1,x)
 	+5*[1-x]^-1*H(0,1,1,x)
 	-32*H(0,0,0,x)
 	+(16*H(0,0,0,x))/x
 	+16*x*H(0,0,0,x)
 	-16*x^2*H(0,0,0,x)
 	+16*[1-x]^-1*H(0,0,0,x)
 	-16*H(1,0,0,x)
 	+(8*H(1,0,0,x))/x
 	+8*x*H(1,0,0,x)
 	-8*x^2*H(1,0,0,x)
 	+8*[1-x]^-1*H(1,0,0,x)
 	-12*H(1,1,0,x)
 	+(6*H(1,1,0,x))/x
 	+6*x*H(1,1,0,x)
 	-6*x^2*H(1,1,0,x)
 	+6*[1-x]^-1*H(1,1,0,x)
 	-8*H(1,1,1,x)
 	+(4*H(1,1,1,x))/x
 	+4*x*H(1,1,1,x)
 	-4*x^2*H(1,1,1,x)
 	+(14*Zeta3)/3
 	-(7*Zeta3)/(3*x)
 	-(7*x*Zeta3)/3
 	+(7*x^2*Zeta3)/3
 	-[1-x]^-1*Zeta3
 	)
 	+D0([1-z])*e^(-2)* (
 	2
 	-x^-1
 	-x
 	+x^2
 	)
 	+D0([1-z])*e^(-1)* (
 	11/3
 	-11/(6*x)
 	-(11*x)/6
 	+(11*x^2)/6
 	+8*H(0,x)
 	-(4*H(0,x))/x
 	-4*x*H(0,x)
 	+4*x^2*H(0,x)
 	-4*[1-x]^-1*H(0,x)
 	+4*H(1,x)
 	-(2*H(1,x))/x
 	-2*x*H(1,x)
 	+2*x^2*H(1,x)
 	)
 	+D0([1-z])*1* (
 	
 	-Pi2
 	+Pi2/(2*x)
 	-x/6
 	+(Pi2*x)/2
 	-(Pi2*x^2)/2
 	+(11*H(0,x))/3
 	-(11*H(0,x))/(6*x)
 	-(11*x*H(0,x))/6
 	+(11*x^2*H(0,x))/6
 	-(11*[1-x]^-1*H(0,x))/6
 	+(11*H(1,x))/3
 	-(11*H(1,x))/(6*x)
 	-(11*x*H(1,x))/6
 	+(11*x^2*H(1,x))/6
 	+12*H(0,1,x)
 	-(6*H(0,1,x))/x
 	-6*x*H(0,1,x)
 	+6*x^2*H(0,1,x)
 	-6*[1-x]^-1*H(0,1,x)
 	+24*H(0,0,x)
 	-(12*H(0,0,x))/x
 	-12*x*H(0,0,x)
 	+12*x^2*H(0,0,x)
 	-12*[1-x]^-1*H(0,0,x)
 	+12*H(1,0,x)
 	-(6*H(1,0,x))/x
 	-6*x*H(1,0,x)
 	+6*x^2*H(1,0,x)
 	-6*[1-x]^-1*H(1,0,x)
 	+8*H(1,1,x)
 	-(4*H(1,1,x))/x
 	-4*x*H(1,1,x)
 	+4*x^2*H(1,1,x)
 	)
 	+D1([1-z])*e^(-1)* (
 	
 	-4
 	+2/x
 	+2*x
 	-2*x^2
 	)
 	+D1([1-z])*1* (
 	
 	-11/3
 	+11/(6*x)
 	+(11*x)/6
 	-(11*x^2)/6
 	-16*H(0,x)
 	+(8*H(0,x))/x
 	+8*x*H(0,x)
 	-8*x^2*H(0,x)
 	+8*[1-x]^-1*H(0,x)
 	-8*H(1,x)
 	+(4*H(1,x))/x
 	+4*x*H(1,x)
 	-4*x^2*H(1,x)
 	)
 	+D2([1-z])*1* (
 	4
 	-2/x
 	-2*x
 	+2*x^2
 	)
 	+e^(-2)* (
 	2/x
 	+2/z
 	-1/(x*z)
 	-x/z
 	+x^2/z
 	-z/x
 	+z^2/x
 	)
 	+e^(-1)* (
 	
 	-2
 	+11/(3*x)
 	+11/(3*z)
 	-11/(6*x*z)
 	-(11*x)/(6*z)
 	+(11*x^2)/(6*z)
 	-(11*z)/(6*x)
 	+(11*z^2)/(6*x)
 	+(8*H(0,x))/x
 	+(8*H(0,x))/z
 	-(4*H(0,x))/(x*z)
 	-(4*x*H(0,x))/z
 	+(4*x^2*H(0,x))/z
 	-(4*z*H(0,x))/x
 	+(4*z^2*H(0,x))/x
 	+8*[1-x]^-1*H(0,x)
 	-(4*[1-x]^-1*H(0,x))/z
 	-4*z*[1-x]^-1*H(0,x)
 	+4*z^2*[1-x]^-1*H(0,x)
 	-(4*H(0,z))/x
 	-(4*H(0,z))/z
 	+(2*H(0,z))/(x*z)
 	+(2*x*H(0,z))/z
 	-(2*x^2*H(0,z))/z
 	+(2*z*H(0,z))/x
 	-(2*z^2*H(0,z))/x
 	-4*[1-z]^-1*H(0,z)
 	+(2*[1-z]^-1*H(0,z))/x
 	+2*x*[1-z]^-1*H(0,z)
 	-2*x^2*[1-z]^-1*H(0,z)
 	+(4*H(1,x))/x
 	+(4*H(1,x))/z
 	-(2*H(1,x))/(x*z)
 	-(2*x*H(1,x))/z
 	+(2*x^2*H(1,x))/z
 	-(2*z*H(1,x))/x
 	+(2*z^2*H(1,x))/x
 	+(4*H(1,z))/x
 	+(4*H(1,z))/z
 	-(2*H(1,z))/(x*z)
 	-(2*x*H(1,z))/z
 	+(2*x^2*H(1,z))/z
 	-(2*z*H(1,z))/x
 	+(2*z^2*H(1,z))/x
 	)
 	+1* (
 	3
 	+(5*Pi2)/(3*x)
 	+(5*Pi2)/(3*z)
 	-(5*Pi2)/(6*x*z)
 	-x/(6*z)
 	-(5*Pi2*x)/(6*z)
 	+(5*Pi2*x^2)/(6*z)
 	-(5*Pi2*z)/(6*x)
 	+(5*Pi2*z^2)/(6*x)
 	+(8*Pi2*[1-x]^-1)/3
 	-(4*Pi2*[1-x]^-1)/(3*z)
 	-(4*Pi2*z*[1-x]^-1)/3
 	+(4*Pi2*z^2*[1-x]^-1)/3
 	+(8*Pi2*[1-z]^-1)/3
 	-(4*Pi2*[1-z]^-1)/(3*x)
 	-(4*Pi2*x*[1-z]^-1)/3
 	+(4*Pi2*x^2*[1-z]^-1)/3
 	-(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	+19*H(0,x)
 	+(11*H(0,x))/(3*x)
 	+(11*H(0,x))/(3*z)
 	-(11*H(0,x))/(6*x*z)
 	-(11*x*H(0,x))/(6*z)
 	+(11*x^2*H(0,x))/(6*z)
 	-(11*z*H(0,x))/(6*x)
 	+(11*z^2*H(0,x))/(6*x)
 	+(11*[1-x]^-1*H(0,x))/3
 	-(11*[1-x]^-1*H(0,x))/(6*z)
 	-(11*z*[1-x]^-1*H(0,x))/6
 	+(11*z^2*[1-x]^-1*H(0,x))/6
 	-11*H(0,z)
 	-(11*H(0,z))/(3*x)
 	-(11*H(0,z))/(3*z)
 	+(11*H(0,z))/(6*x*z)
 	+(11*x*H(0,z))/(6*z)
 	-(11*x^2*H(0,z))/(6*z)
 	+(11*z*H(0,z))/(6*x)
 	-(11*z^2*H(0,z))/(6*x)
 	-(11*[1-z]^-1*H(0,z))/3
 	+(11*[1-z]^-1*H(0,z))/(6*x)
 	+(11*x*[1-z]^-1*H(0,z))/6
 	-(11*x^2*[1-z]^-1*H(0,z))/6
 	+(14*H(0,x)*H(0,z))/x
 	+(14*H(0,x)*H(0,z))/z
 	-(7*H(0,x)*H(0,z))/(x*z)
 	-(7*x*H(0,x)*H(0,z))/z
 	+(7*x^2*H(0,x)*H(0,z))/z
 	-(7*z*H(0,x)*H(0,z))/x
 	+(7*z^2*H(0,x)*H(0,z))/x
 	+14*[1-x]^-1*H(0,x)*H(0,z)
 	-(7*[1-x]^-1*H(0,x)*H(0,z))/z
 	-7*z*[1-x]^-1*H(0,x)*H(0,z)
 	+7*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	+14*[1-z]^-1*H(0,x)*H(0,z)
 	-(7*[1-z]^-1*H(0,x)*H(0,z))/x
 	-7*x*[1-z]^-1*H(0,x)*H(0,z)
 	+7*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	-7*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+11*H(1,x)
 	+(11*H(1,x))/(3*x)
 	+(11*H(1,x))/(3*z)
 	-(11*H(1,x))/(6*x*z)
 	-(11*x*H(1,x))/(6*z)
 	+(11*x^2*H(1,x))/(6*z)
 	-(11*z*H(1,x))/(6*x)
 	+(11*z^2*H(1,x))/(6*x)
 	+(8*H(0,z)*H(1,x))/x
 	+(8*H(0,z)*H(1,x))/z
 	-(4*H(0,z)*H(1,x))/(x*z)
 	-(4*x*H(0,z)*H(1,x))/z
 	+(4*x^2*H(0,z)*H(1,x))/z
 	-(4*z*H(0,z)*H(1,x))/x
 	+(4*z^2*H(0,z)*H(1,x))/x
 	+16*[1-x]^-1*H(0,z)*H(1,x)
 	-(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	-8*z*[1-x]^-1*H(0,z)*H(1,x)
 	+8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	+8*[1-z]^-1*H(0,z)*H(1,x)
 	-(4*[1-z]^-1*H(0,z)*H(1,x))/x
 	-4*x*[1-z]^-1*H(0,z)*H(1,x)
 	+4*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	-8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	+11*H(1,z)
 	+(11*H(1,z))/(3*x)
 	+(11*H(1,z))/(3*z)
 	-(11*H(1,z))/(6*x*z)
 	-(11*x*H(1,z))/(6*z)
 	+(11*x^2*H(1,z))/(6*z)
 	-(11*z*H(1,z))/(6*x)
 	+(11*z^2*H(1,z))/(6*x)
 	-(14*H(0,x)*H(1,z))/x
 	-(14*H(0,x)*H(1,z))/z
 	+(7*H(0,x)*H(1,z))/(x*z)
 	+(7*x*H(0,x)*H(1,z))/z
 	-(7*x^2*H(0,x)*H(1,z))/z
 	+(7*z*H(0,x)*H(1,z))/x
 	-(7*z^2*H(0,x)*H(1,z))/x
 	-14*[1-x]^-1*H(0,x)*H(1,z)
 	+(7*[1-x]^-1*H(0,x)*H(1,z))/z
 	+7*z*[1-x]^-1*H(0,x)*H(1,z)
 	-7*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	-30*[1-z]^-1*H(0,x)*H(1,z)
 	+(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(1,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	-(8*H(1,x)*H(1,z))/x
 	-(8*H(1,x)*H(1,z))/z
 	+(4*H(1,x)*H(1,z))/(x*z)
 	+(4*x*H(1,x)*H(1,z))/z
 	-(4*x^2*H(1,x)*H(1,z))/z
 	+(4*z*H(1,x)*H(1,z))/x
 	-(4*z^2*H(1,x)*H(1,z))/x
 	-16*[1-x]^-1*H(1,x)*H(1,z)
 	+(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	+8*z*[1-x]^-1*H(1,x)*H(1,z)
 	-8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	-16*[1-z]^-1*H(1,x)*H(1,z)
 	+(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	+8*x*[1-z]^-1*H(1,x)*H(1,z)
 	-8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	-(14*H(0,1,x))/x
 	-(14*H(0,1,x))/z
 	+(7*H(0,1,x))/(x*z)
 	+(7*x*H(0,1,x))/z
 	-(7*x^2*H(0,1,x))/z
 	+(7*z*H(0,1,x))/x
 	-(7*z^2*H(0,1,x))/x
 	-14*[1-x]^-1*H(0,1,x)
 	+(7*[1-x]^-1*H(0,1,x))/z
 	+7*z*[1-x]^-1*H(0,1,x)
 	-7*z^2*[1-x]^-1*H(0,1,x)
 	-26*[1-z]^-1*H(0,1,x)
 	+(13*[1-z]^-1*H(0,1,x))/x
 	+13*x*[1-z]^-1*H(0,1,x)
 	-13*x^2*[1-z]^-1*H(0,1,x)
 	+13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	+(8*H(0,1,z))/x
 	+(8*H(0,1,z))/z
 	-(4*H(0,1,z))/(x*z)
 	-(4*x*H(0,1,z))/z
 	+(4*x^2*H(0,1,z))/z
 	-(4*z*H(0,1,z))/x
 	+(4*z^2*H(0,1,z))/x
 	+12*[1-x]^-1*H(0,1,z)
 	-(6*[1-x]^-1*H(0,1,z))/z
 	-6*z*[1-x]^-1*H(0,1,z)
 	+6*z^2*[1-x]^-1*H(0,1,z)
 	+8*[1-z]^-1*H(0,1,z)
 	-(4*[1-z]^-1*H(0,1,z))/x
 	-4*x*[1-z]^-1*H(0,1,z)
 	+4*x^2*[1-z]^-1*H(0,1,z)
 	-6*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(22*H(0,0,x))/x
 	-(22*H(0,0,x))/z
 	+(11*H(0,0,x))/(x*z)
 	+(11*x*H(0,0,x))/z
 	-(11*x^2*H(0,0,x))/z
 	+(11*z*H(0,0,x))/x
 	-(11*z^2*H(0,0,x))/x
 	-22*[1-x]^-1*H(0,0,x)
 	+(11*[1-x]^-1*H(0,0,x))/z
 	+11*z*[1-x]^-1*H(0,0,x)
 	-11*z^2*[1-x]^-1*H(0,0,x)
 	-46*[1-z]^-1*H(0,0,x)
 	+(23*[1-z]^-1*H(0,0,x))/x
 	+23*x*[1-z]^-1*H(0,0,x)
 	-23*x^2*[1-z]^-1*H(0,0,x)
 	+23*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	-(10*H(0,0,z))/x
 	-(10*H(0,0,z))/z
 	+(5*H(0,0,z))/(x*z)
 	+(5*x*H(0,0,z))/z
 	-(5*x^2*H(0,0,z))/z
 	+(5*z*H(0,0,z))/x
 	-(5*z^2*H(0,0,z))/x
 	-18*[1-x]^-1*H(0,0,z)
 	+(9*[1-x]^-1*H(0,0,z))/z
 	+9*z*[1-x]^-1*H(0,0,z)
 	-9*z^2*[1-x]^-1*H(0,0,z)
 	-10*[1-z]^-1*H(0,0,z)
 	+(5*[1-z]^-1*H(0,0,z))/x
 	+5*x*[1-z]^-1*H(0,0,z)
 	-5*x^2*[1-z]^-1*H(0,0,z)
 	+9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	-(14*H(1,0,x))/x
 	-(14*H(1,0,x))/z
 	+(7*H(1,0,x))/(x*z)
 	+(7*x*H(1,0,x))/z
 	-(7*x^2*H(1,0,x))/z
 	+(7*z*H(1,0,x))/x
 	-(7*z^2*H(1,0,x))/x
 	-14*[1-x]^-1*H(1,0,x)
 	+(7*[1-x]^-1*H(1,0,x))/z
 	+7*z*[1-x]^-1*H(1,0,x)
 	-7*z^2*[1-x]^-1*H(1,0,x)
 	-26*[1-z]^-1*H(1,0,x)
 	+(13*[1-z]^-1*H(1,0,x))/x
 	+13*x*[1-z]^-1*H(1,0,x)
 	-13*x^2*[1-z]^-1*H(1,0,x)
 	+13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	+(8*H(1,0,z))/x
 	+(8*H(1,0,z))/z
 	-(4*H(1,0,z))/(x*z)
 	-(4*x*H(1,0,z))/z
 	+(4*x^2*H(1,0,z))/z
 	-(4*z*H(1,0,z))/x
 	+(4*z^2*H(1,0,z))/x
 	+12*[1-x]^-1*H(1,0,z)
 	-(6*[1-x]^-1*H(1,0,z))/z
 	-6*z*[1-x]^-1*H(1,0,z)
 	+6*z^2*[1-x]^-1*H(1,0,z)
 	+8*[1-z]^-1*H(1,0,z)
 	-(4*[1-z]^-1*H(1,0,z))/x
 	-4*x*[1-z]^-1*H(1,0,z)
 	+4*x^2*[1-z]^-1*H(1,0,z)
 	-6*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	-(10*H(1,1,x))/x
 	-(10*H(1,1,x))/z
 	+(5*H(1,1,x))/(x*z)
 	+(5*x*H(1,1,x))/z
 	-(5*x^2*H(1,1,x))/z
 	+(5*z*H(1,1,x))/x
 	-(5*z^2*H(1,1,x))/x
 	-18*[1-x]^-1*H(1,1,x)
 	+(9*[1-x]^-1*H(1,1,x))/z
 	+9*z*[1-x]^-1*H(1,1,x)
 	-9*z^2*[1-x]^-1*H(1,1,x)
 	-18*[1-z]^-1*H(1,1,x)
 	+(9*[1-z]^-1*H(1,1,x))/x
 	+9*x*[1-z]^-1*H(1,1,x)
 	-9*x^2*[1-z]^-1*H(1,1,x)
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	-(10*H(1,1,z))/x
 	-(10*H(1,1,z))/z
 	+(5*H(1,1,z))/(x*z)
 	+(5*x*H(1,1,z))/z
 	-(5*x^2*H(1,1,z))/z
 	+(5*z*H(1,1,z))/x
 	-(5*z^2*H(1,1,z))/x
 	-18*[1-x]^-1*H(1,1,z)
 	+(9*[1-x]^-1*H(1,1,z))/z
 	+9*z*[1-x]^-1*H(1,1,z)
 	-9*z^2*[1-x]^-1*H(1,1,z)
 	-18*[1-z]^-1*H(1,1,z)
 	+(9*[1-z]^-1*H(1,1,z))/x
 	+9*x*[1-z]^-1*H(1,1,z)
 	-9*x^2*[1-z]^-1*H(1,1,z)
 	+9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u1)* (
 	
 	-9
 	-(8*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-27*H(0,x)
 	+15*H(0,z)
 	-(26*H(0,x)*H(0,z))/x
 	-(26*H(0,x)*H(0,z))/z
 	+(13*H(0,x)*H(0,z))/(x*z)
 	+(13*x*H(0,x)*H(0,z))/z
 	-(13*x^2*H(0,x)*H(0,z))/z
 	+(13*z*H(0,x)*H(0,z))/x
 	-(13*z^2*H(0,x)*H(0,z))/x
 	-26*[1-x]^-1*H(0,x)*H(0,z)
 	+(13*[1-x]^-1*H(0,x)*H(0,z))/z
 	+13*z*[1-x]^-1*H(0,x)*H(0,z)
 	-13*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-26*[1-z]^-1*H(0,x)*H(0,z)
 	+(13*[1-z]^-1*H(0,x)*H(0,z))/x
 	+13*x*[1-z]^-1*H(0,x)*H(0,z)
 	-13*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+13*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*H(0,x)*H(0,[1-x-z]))/x
 	+(4*H(0,x)*H(0,[1-x-z]))/z
 	-(2*H(0,x)*H(0,[1-x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	-(2*z*H(0,x)*H(0,[1-x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[1-x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(4*H(0,x)*H(0,[x-z]))/x
 	+(4*H(0,x)*H(0,[x-z]))/z
 	-(2*H(0,x)*H(0,[x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	-(2*z*H(0,x)*H(0,[x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(4*H(0,z)*H(0,[x-z]))/x
 	-(4*H(0,z)*H(0,[x-z]))/z
 	+(2*H(0,z)*H(0,[x-z]))/(x*z)
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	+(2*z*H(0,z)*H(0,[x-z]))/x
 	-(2*z^2*H(0,z)*H(0,[x-z]))/x
 	-4*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-4*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-15*H(1,x)
 	-(16*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-15*H(1,z)
 	+(30*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(4*H(0,[1-x-z])*H(1,z))/x
 	+(4*H(0,[1-x-z])*H(1,z))/z
 	-(2*H(0,[1-x-z])*H(1,z))/(x*z)
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	-(2*z*H(0,[1-x-z])*H(1,z))/x
 	+(2*z^2*H(0,[1-x-z])*H(1,z))/x
 	+4*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+4*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(20*H(1,x)*H(1,z))/x
 	+(20*H(1,x)*H(1,z))/z
 	-(10*H(1,x)*H(1,z))/(x*z)
 	-(10*x*H(1,x)*H(1,z))/z
 	+(10*x^2*H(1,x)*H(1,z))/z
 	-(10*z*H(1,x)*H(1,z))/x
 	+(10*z^2*H(1,x)*H(1,z))/x
 	+20*[1-x]^-1*H(1,x)*H(1,z)
 	-(10*[1-x]^-1*H(1,x)*H(1,z))/z
 	-10*z*[1-x]^-1*H(1,x)*H(1,z)
 	+10*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+20*[1-z]^-1*H(1,x)*H(1,z)
 	-(10*[1-z]^-1*H(1,x)*H(1,z))/x
 	-10*x*[1-z]^-1*H(1,x)*H(1,z)
 	+10*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-10*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(30*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(16*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(x*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(38*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(18*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(30*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(16*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(18*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(18*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u2)* (
 	
 	-9
 	-(8*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-27*H(0,x)
 	+15*H(0,z)
 	-(30*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*H(0,x)*H(0,[x-z]))/x
 	+(4*H(0,x)*H(0,[x-z]))/z
 	-(2*H(0,x)*H(0,[x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[x-z]))/z
 	-(2*z*H(0,x)*H(0,[x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[x-z])
 	-(4*H(0,z)*H(0,[x-z]))/x
 	-(4*H(0,z)*H(0,[x-z]))/z
 	+(2*H(0,z)*H(0,[x-z]))/(x*z)
 	+(2*x*H(0,z)*H(0,[x-z]))/z
 	-(2*x^2*H(0,z)*H(0,[x-z]))/z
 	+(2*z*H(0,z)*H(0,[x-z]))/x
 	-(2*z^2*H(0,z)*H(0,[x-z]))/x
 	-4*[1-x]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-x]^-1*H(0,z)*H(0,[x-z]))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,[x-z])
 	-4*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(2*[1-z]^-1*H(0,z)*H(0,[x-z]))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,[x-z])
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,[x-z])
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-15*H(1,x)
 	-(16*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-15*H(1,z)
 	+(30*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(2*z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+4*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+4*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(16*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(26*H(0,1,x))/x
 	+(26*H(0,1,x))/z
 	-(13*H(0,1,x))/(x*z)
 	-(13*x*H(0,1,x))/z
 	+(13*x^2*H(0,1,x))/z
 	-(13*z*H(0,1,x))/x
 	+(13*z^2*H(0,1,x))/x
 	+26*[1-x]^-1*H(0,1,x)
 	-(13*[1-x]^-1*H(0,1,x))/z
 	-13*z*[1-x]^-1*H(0,1,x)
 	+13*z^2*[1-x]^-1*H(0,1,x)
 	+26*[1-z]^-1*H(0,1,x)
 	-(13*[1-z]^-1*H(0,1,x))/x
 	-13*x*[1-z]^-1*H(0,1,x)
 	+13*x^2*[1-z]^-1*H(0,1,x)
 	-13*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(20*H(0,1,z))/x
 	-(20*H(0,1,z))/z
 	+(10*H(0,1,z))/(x*z)
 	+(10*x*H(0,1,z))/z
 	-(10*x^2*H(0,1,z))/z
 	+(10*z*H(0,1,z))/x
 	-(10*z^2*H(0,1,z))/x
 	-20*[1-x]^-1*H(0,1,z)
 	+(10*[1-x]^-1*H(0,1,z))/z
 	+10*z*[1-x]^-1*H(0,1,z)
 	-10*z^2*[1-x]^-1*H(0,1,z)
 	-20*[1-z]^-1*H(0,1,z)
 	+(10*[1-z]^-1*H(0,1,z))/x
 	+10*x*[1-z]^-1*H(0,1,z)
 	-10*x^2*[1-z]^-1*H(0,1,z)
 	+10*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+H(0,1,([1-x]*[1-z])/(x*z))/(x*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+H(2,(z*[1-x]*[1-z]^-1)/x)/(x*z)
 	+(x*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	-(x^2*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+(z*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-(z^2*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	-2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/z
 	+z*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-z^2*[1-x]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+([1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x))/x
 	+x*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	-x^2*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+[1-x]^-1*[1-z]^-1*H(2,(z*[1-x]*[1-z]^-1)/x)
 	+(38*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(18*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(26*H(1,0,x))/x
 	+(26*H(1,0,x))/z
 	-(13*H(1,0,x))/(x*z)
 	-(13*x*H(1,0,x))/z
 	+(13*x^2*H(1,0,x))/z
 	-(13*z*H(1,0,x))/x
 	+(13*z^2*H(1,0,x))/x
 	+26*[1-x]^-1*H(1,0,x)
 	-(13*[1-x]^-1*H(1,0,x))/z
 	-13*z*[1-x]^-1*H(1,0,x)
 	+13*z^2*[1-x]^-1*H(1,0,x)
 	+26*[1-z]^-1*H(1,0,x)
 	-(13*[1-z]^-1*H(1,0,x))/x
 	-13*x*[1-z]^-1*H(1,0,x)
 	+13*x^2*[1-z]^-1*H(1,0,x)
 	-13*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(20*H(1,0,z))/x
 	-(20*H(1,0,z))/z
 	+(10*H(1,0,z))/(x*z)
 	+(10*x*H(1,0,z))/z
 	-(10*x^2*H(1,0,z))/z
 	+(10*z*H(1,0,z))/x
 	-(10*z^2*H(1,0,z))/x
 	-20*[1-x]^-1*H(1,0,z)
 	+(10*[1-x]^-1*H(1,0,z))/z
 	+10*z*[1-x]^-1*H(1,0,z)
 	-10*z^2*[1-x]^-1*H(1,0,z)
 	-20*[1-z]^-1*H(1,0,z)
 	+(10*[1-z]^-1*H(1,0,z))/x
 	+10*x*[1-z]^-1*H(1,0,z)
 	-10*x^2*[1-z]^-1*H(1,0,z)
 	+10*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(18*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(18*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u3)* (
 	
 	-9
 	-(4*Pi2)/x
 	-(4*Pi2)/z
 	+(2*Pi2)/(x*z)
 	+(2*Pi2*x)/z
 	-(2*Pi2*x^2)/z
 	+(2*Pi2*z)/x
 	-(2*Pi2*z^2)/x
 	-4*Pi2*[1-x]^-1
 	+(2*Pi2*[1-x]^-1)/z
 	+2*Pi2*z*[1-x]^-1
 	-2*Pi2*z^2*[1-x]^-1
 	-4*Pi2*[1-z]^-1
 	+(2*Pi2*[1-z]^-1)/x
 	+2*Pi2*x*[1-z]^-1
 	-2*Pi2*x^2*[1-z]^-1
 	+2*Pi2*[1-x]^-1*[1-z]^-1
 	-27*H(0,x)
 	+15*H(0,z)
 	-(30*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*H(0,x)*H(0,[1-x-z]))/x
 	+(4*H(0,x)*H(0,[1-x-z]))/z
 	-(2*H(0,x)*H(0,[1-x-z]))/(x*z)
 	-(2*x*H(0,x)*H(0,[1-x-z]))/z
 	+(2*x^2*H(0,x)*H(0,[1-x-z]))/z
 	-(2*z*H(0,x)*H(0,[1-x-z]))/x
 	+(2*z^2*H(0,x)*H(0,[1-x-z]))/x
 	+4*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-x]^-1*H(0,x)*H(0,[1-x-z]))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,[1-x-z])
 	+4*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-(2*[1-z]^-1*H(0,x)*H(0,[1-x-z]))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,[1-x-z])
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(2*z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-4*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-4*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-15*H(1,x)
 	-(16*H(0,z)*H(1,x))/x
 	-(16*H(0,z)*H(1,x))/z
 	+(8*H(0,z)*H(1,x))/(x*z)
 	+(8*x*H(0,z)*H(1,x))/z
 	-(8*x^2*H(0,z)*H(1,x))/z
 	+(8*z*H(0,z)*H(1,x))/x
 	-(8*z^2*H(0,z)*H(1,x))/x
 	-16*[1-x]^-1*H(0,z)*H(1,x)
 	+(8*[1-x]^-1*H(0,z)*H(1,x))/z
 	+8*z*[1-x]^-1*H(0,z)*H(1,x)
 	-8*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-16*[1-z]^-1*H(0,z)*H(1,x)
 	+(8*[1-z]^-1*H(0,z)*H(1,x))/x
 	+8*x*[1-z]^-1*H(0,z)*H(1,x)
 	-8*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+8*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-15*H(1,z)
 	+(30*H(0,x)*H(1,z))/x
 	+(30*H(0,x)*H(1,z))/z
 	-(15*H(0,x)*H(1,z))/(x*z)
 	-(15*x*H(0,x)*H(1,z))/z
 	+(15*x^2*H(0,x)*H(1,z))/z
 	-(15*z*H(0,x)*H(1,z))/x
 	+(15*z^2*H(0,x)*H(1,z))/x
 	+30*[1-x]^-1*H(0,x)*H(1,z)
 	-(15*[1-x]^-1*H(0,x)*H(1,z))/z
 	-15*z*[1-x]^-1*H(0,x)*H(1,z)
 	+15*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+30*[1-z]^-1*H(0,x)*H(1,z)
 	-(15*[1-z]^-1*H(0,x)*H(1,z))/x
 	-15*x*[1-z]^-1*H(0,x)*H(1,z)
 	+15*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-15*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(4*H(0,[1-x-z])*H(1,z))/x
 	+(4*H(0,[1-x-z])*H(1,z))/z
 	-(2*H(0,[1-x-z])*H(1,z))/(x*z)
 	-(2*x*H(0,[1-x-z])*H(1,z))/z
 	+(2*x^2*H(0,[1-x-z])*H(1,z))/z
 	-(2*z*H(0,[1-x-z])*H(1,z))/x
 	+(2*z^2*H(0,[1-x-z])*H(1,z))/x
 	+4*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-x]^-1*H(0,[1-x-z])*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,[1-x-z])*H(1,z)
 	+4*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-(2*[1-z]^-1*H(0,[1-x-z])*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,[1-x-z])*H(1,z)
 	+(16*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(30*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(16*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-H(0,1,(x*[1-x]*[1-z]^-1)/z)/(x*z)
 	-(x*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	+(x^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-(z*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+(z^2*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	+2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/z
 	-z*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+z^2*[1-x]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-([1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z))/x
 	-x*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+x^2*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	-[1-x]^-1*[1-z]^-1*H(0,1,(x*[1-x]*[1-z]^-1)/z)
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-H(0,1,x*z*[1-x]^-1*[1-z]^-1)/(x*z)
 	-(x*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	+(x^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-(z*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+(z^2*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	+2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/z
 	-z*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+z^2*[1-x]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-([1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1))/x
 	-x*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+x^2*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	-[1-x]^-1*[1-z]^-1*H(0,1,x*z*[1-x]^-1*[1-z]^-1)
 	+(42*H(0,0,x))/x
 	+(42*H(0,0,x))/z
 	-(21*H(0,0,x))/(x*z)
 	-(21*x*H(0,0,x))/z
 	+(21*x^2*H(0,0,x))/z
 	-(21*z*H(0,0,x))/x
 	+(21*z^2*H(0,0,x))/x
 	+42*[1-x]^-1*H(0,0,x)
 	-(21*[1-x]^-1*H(0,0,x))/z
 	-21*z*[1-x]^-1*H(0,0,x)
 	+21*z^2*[1-x]^-1*H(0,0,x)
 	+42*[1-z]^-1*H(0,0,x)
 	-(21*[1-z]^-1*H(0,0,x))/x
 	-21*x*[1-z]^-1*H(0,0,x)
 	+21*x^2*[1-z]^-1*H(0,0,x)
 	-21*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(22*H(0,0,z))/x
 	+(22*H(0,0,z))/z
 	-(11*H(0,0,z))/(x*z)
 	-(11*x*H(0,0,z))/z
 	+(11*x^2*H(0,0,z))/z
 	-(11*z*H(0,0,z))/x
 	+(11*z^2*H(0,0,z))/x
 	+22*[1-x]^-1*H(0,0,z)
 	-(11*[1-x]^-1*H(0,0,z))/z
 	-11*z*[1-x]^-1*H(0,0,z)
 	+11*z^2*[1-x]^-1*H(0,0,z)
 	+22*[1-z]^-1*H(0,0,z)
 	-(11*[1-z]^-1*H(0,0,z))/x
 	-11*x*[1-z]^-1*H(0,0,z)
 	+11*x^2*[1-z]^-1*H(0,0,z)
 	-11*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(30*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(16*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(22*H(1,1,x))/x
 	+(22*H(1,1,x))/z
 	-(11*H(1,1,x))/(x*z)
 	-(11*x*H(1,1,x))/z
 	+(11*x^2*H(1,1,x))/z
 	-(11*z*H(1,1,x))/x
 	+(11*z^2*H(1,1,x))/x
 	+22*[1-x]^-1*H(1,1,x)
 	-(11*[1-x]^-1*H(1,1,x))/z
 	-11*z*[1-x]^-1*H(1,1,x)
 	+11*z^2*[1-x]^-1*H(1,1,x)
 	+22*[1-z]^-1*H(1,1,x)
 	-(11*[1-z]^-1*H(1,1,x))/x
 	-11*x*[1-z]^-1*H(1,1,x)
 	+11*x^2*[1-z]^-1*H(1,1,x)
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(22*H(1,1,z))/x
 	+(22*H(1,1,z))/z
 	-(11*H(1,1,z))/(x*z)
 	-(11*x*H(1,1,z))/z
 	+(11*x^2*H(1,1,z))/z
 	-(11*z*H(1,1,z))/x
 	+(11*z^2*H(1,1,z))/x
 	+22*[1-x]^-1*H(1,1,z)
 	-(11*[1-x]^-1*H(1,1,z))/z
 	-11*z*[1-x]^-1*H(1,1,z)
 	+11*z^2*[1-x]^-1*H(1,1,z)
 	+22*[1-z]^-1*H(1,1,z)
 	-(11*[1-z]^-1*H(1,1,z))/x
 	-11*x*[1-z]^-1*H(1,1,z)
 	+11*x^2*[1-z]^-1*H(1,1,z)
 	-11*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	)
 	+T(u4)* (
 	
 	-9
 	-(8*Pi2)/(3*x)
 	-(8*Pi2)/(3*z)
 	+(4*Pi2)/(3*x*z)
 	+(4*Pi2*x)/(3*z)
 	-(4*Pi2*x^2)/(3*z)
 	+(4*Pi2*z)/(3*x)
 	-(4*Pi2*z^2)/(3*x)
 	-(8*Pi2*[1-x]^-1)/3
 	+(4*Pi2*[1-x]^-1)/(3*z)
 	+(4*Pi2*z*[1-x]^-1)/3
 	-(4*Pi2*z^2*[1-x]^-1)/3
 	-(8*Pi2*[1-z]^-1)/3
 	+(4*Pi2*[1-z]^-1)/(3*x)
 	+(4*Pi2*x*[1-z]^-1)/3
 	-(4*Pi2*x^2*[1-z]^-1)/3
 	+(4*Pi2*[1-x]^-1*[1-z]^-1)/3
 	-27*H(0,x)
 	+15*H(0,z)
 	-(30*H(0,x)*H(0,z))/x
 	-(30*H(0,x)*H(0,z))/z
 	+(15*H(0,x)*H(0,z))/(x*z)
 	+(15*x*H(0,x)*H(0,z))/z
 	-(15*x^2*H(0,x)*H(0,z))/z
 	+(15*z*H(0,x)*H(0,z))/x
 	-(15*z^2*H(0,x)*H(0,z))/x
 	-30*[1-x]^-1*H(0,x)*H(0,z)
 	+(15*[1-x]^-1*H(0,x)*H(0,z))/z
 	+15*z*[1-x]^-1*H(0,x)*H(0,z)
 	-15*z^2*[1-x]^-1*H(0,x)*H(0,z)
 	-30*[1-z]^-1*H(0,x)*H(0,z)
 	+(15*[1-z]^-1*H(0,x)*H(0,z))/x
 	+15*x*[1-z]^-1*H(0,x)*H(0,z)
 	-15*x^2*[1-z]^-1*H(0,x)*H(0,z)
 	+15*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,z)
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[x-z]))
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(4*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*H(0,z)*H(0,((-1)*[x-z])))/(x*z)
 	+(2*x*H(0,z)*H(0,((-1)*[x-z])))/z
 	-(2*x^2*H(0,z)*H(0,((-1)*[x-z])))/z
 	+(2*z*H(0,z)*H(0,((-1)*[x-z])))/x
 	-(2*z^2*H(0,z)*H(0,((-1)*[x-z])))/x
 	-4*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z])))/z
 	+2*z*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*z^2*[1-x]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-4*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z])))/x
 	+2*x*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	-2*x^2*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+2*[1-x]^-1*[1-z]^-1*H(0,z)*H(0,((-1)*[x-z]))
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(4*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*H(0,x)*H(0,((-1)*[1-x-z])))/(x*z)
 	-(2*x*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	+(2*x^2*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-(2*z*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+(2*z^2*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	+4*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*z^2*[1-x]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+4*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-(2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z])))/x
 	-2*x*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	+2*x^2*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-2*[1-x]^-1*[1-z]^-1*H(0,x)*H(0,((-1)*[1-x-z]))
 	-15*H(1,x)
 	-(20*H(0,z)*H(1,x))/x
 	-(20*H(0,z)*H(1,x))/z
 	+(10*H(0,z)*H(1,x))/(x*z)
 	+(10*x*H(0,z)*H(1,x))/z
 	-(10*x^2*H(0,z)*H(1,x))/z
 	+(10*z*H(0,z)*H(1,x))/x
 	-(10*z^2*H(0,z)*H(1,x))/x
 	-20*[1-x]^-1*H(0,z)*H(1,x)
 	+(10*[1-x]^-1*H(0,z)*H(1,x))/z
 	+10*z*[1-x]^-1*H(0,z)*H(1,x)
 	-10*z^2*[1-x]^-1*H(0,z)*H(1,x)
 	-20*[1-z]^-1*H(0,z)*H(1,x)
 	+(10*[1-z]^-1*H(0,z)*H(1,x))/x
 	+10*x*[1-z]^-1*H(0,z)*H(1,x)
 	-10*x^2*[1-z]^-1*H(0,z)*H(1,x)
 	+10*[1-x]^-1*[1-z]^-1*H(0,z)*H(1,x)
 	-15*H(1,z)
 	+(26*H(0,x)*H(1,z))/x
 	+(26*H(0,x)*H(1,z))/z
 	-(13*H(0,x)*H(1,z))/(x*z)
 	-(13*x*H(0,x)*H(1,z))/z
 	+(13*x^2*H(0,x)*H(1,z))/z
 	-(13*z*H(0,x)*H(1,z))/x
 	+(13*z^2*H(0,x)*H(1,z))/x
 	+26*[1-x]^-1*H(0,x)*H(1,z)
 	-(13*[1-x]^-1*H(0,x)*H(1,z))/z
 	-13*z*[1-x]^-1*H(0,x)*H(1,z)
 	+13*z^2*[1-x]^-1*H(0,x)*H(1,z)
 	+26*[1-z]^-1*H(0,x)*H(1,z)
 	-(13*[1-z]^-1*H(0,x)*H(1,z))/x
 	-13*x*[1-z]^-1*H(0,x)*H(1,z)
 	+13*x^2*[1-z]^-1*H(0,x)*H(1,z)
 	-13*[1-x]^-1*[1-z]^-1*H(0,x)*H(1,z)
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(4*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*H(0,((-1)*[1-x-z]))*H(1,z))/(x*z)
 	-(2*x*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	+(2*x^2*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-(2*z*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+(2*z^2*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	+4*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/z
 	-2*z*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*z^2*[1-x]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+4*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-(2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z))/x
 	-2*x*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+2*x^2*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	-2*[1-x]^-1*[1-z]^-1*H(0,((-1)*[1-x-z]))*H(1,z)
 	+(16*H(1,x)*H(1,z))/x
 	+(16*H(1,x)*H(1,z))/z
 	-(8*H(1,x)*H(1,z))/(x*z)
 	-(8*x*H(1,x)*H(1,z))/z
 	+(8*x^2*H(1,x)*H(1,z))/z
 	-(8*z*H(1,x)*H(1,z))/x
 	+(8*z^2*H(1,x)*H(1,z))/x
 	+16*[1-x]^-1*H(1,x)*H(1,z)
 	-(8*[1-x]^-1*H(1,x)*H(1,z))/z
 	-8*z*[1-x]^-1*H(1,x)*H(1,z)
 	+8*z^2*[1-x]^-1*H(1,x)*H(1,z)
 	+16*[1-z]^-1*H(1,x)*H(1,z)
 	-(8*[1-z]^-1*H(1,x)*H(1,z))/x
 	-8*x*[1-z]^-1*H(1,x)*H(1,z)
 	+8*x^2*[1-z]^-1*H(1,x)*H(1,z)
 	-8*[1-x]^-1*[1-z]^-1*H(1,x)*H(1,z)
 	+(30*H(0,1,x))/x
 	+(30*H(0,1,x))/z
 	-(15*H(0,1,x))/(x*z)
 	-(15*x*H(0,1,x))/z
 	+(15*x^2*H(0,1,x))/z
 	-(15*z*H(0,1,x))/x
 	+(15*z^2*H(0,1,x))/x
 	+30*[1-x]^-1*H(0,1,x)
 	-(15*[1-x]^-1*H(0,1,x))/z
 	-15*z*[1-x]^-1*H(0,1,x)
 	+15*z^2*[1-x]^-1*H(0,1,x)
 	+30*[1-z]^-1*H(0,1,x)
 	-(15*[1-z]^-1*H(0,1,x))/x
 	-15*x*[1-z]^-1*H(0,1,x)
 	+15*x^2*[1-z]^-1*H(0,1,x)
 	-15*[1-x]^-1*[1-z]^-1*H(0,1,x)
 	-(16*H(0,1,z))/x
 	-(16*H(0,1,z))/z
 	+(8*H(0,1,z))/(x*z)
 	+(8*x*H(0,1,z))/z
 	-(8*x^2*H(0,1,z))/z
 	+(8*z*H(0,1,z))/x
 	-(8*z^2*H(0,1,z))/x
 	-16*[1-x]^-1*H(0,1,z)
 	+(8*[1-x]^-1*H(0,1,z))/z
 	+8*z*[1-x]^-1*H(0,1,z)
 	-8*z^2*[1-x]^-1*H(0,1,z)
 	-16*[1-z]^-1*H(0,1,z)
 	+(8*[1-z]^-1*H(0,1,z))/x
 	+8*x*[1-z]^-1*H(0,1,z)
 	-8*x^2*[1-z]^-1*H(0,1,z)
 	+8*[1-x]^-1*[1-z]^-1*H(0,1,z)
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+H(0,1,([1-x]*[1-z])/(x*z))/(x*z)
 	+(x*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	-(x^2*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+(z*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-(z^2*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	-2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/z
 	+z*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-z^2*[1-x]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+([1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z)))/x
 	+x*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	-x^2*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+[1-x]^-1*[1-z]^-1*H(0,1,([1-x]*[1-z])/(x*z))
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-H(2,(x*[1-x]^-1*[1-z])/z)/(x*z)
 	-(x*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	+(x^2*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-(z*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+(z^2*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	+2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/z
 	-z*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+z^2*[1-x]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-([1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z))/x
 	-x*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	+x^2*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-[1-x]^-1*[1-z]^-1*H(2,(x*[1-x]^-1*[1-z])/z)
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+H(0,1,(z*[1-x]^-1*[1-z])/x)/(x*z)
 	+(x*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	-(x^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+(z*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-(z^2*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	-2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/z
 	+z*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-z^2*[1-x]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+([1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x))/x
 	+x*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	-x^2*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+[1-x]^-1*[1-z]^-1*H(0,1,(z*[1-x]^-1*[1-z])/x)
 	+(38*H(0,0,x))/x
 	+(38*H(0,0,x))/z
 	-(19*H(0,0,x))/(x*z)
 	-(19*x*H(0,0,x))/z
 	+(19*x^2*H(0,0,x))/z
 	-(19*z*H(0,0,x))/x
 	+(19*z^2*H(0,0,x))/x
 	+38*[1-x]^-1*H(0,0,x)
 	-(19*[1-x]^-1*H(0,0,x))/z
 	-19*z*[1-x]^-1*H(0,0,x)
 	+19*z^2*[1-x]^-1*H(0,0,x)
 	+38*[1-z]^-1*H(0,0,x)
 	-(19*[1-z]^-1*H(0,0,x))/x
 	-19*x*[1-z]^-1*H(0,0,x)
 	+19*x^2*[1-z]^-1*H(0,0,x)
 	-19*[1-x]^-1*[1-z]^-1*H(0,0,x)
 	+(18*H(0,0,z))/x
 	+(18*H(0,0,z))/z
 	-(9*H(0,0,z))/(x*z)
 	-(9*x*H(0,0,z))/z
 	+(9*x^2*H(0,0,z))/z
 	-(9*z*H(0,0,z))/x
 	+(9*z^2*H(0,0,z))/x
 	+18*[1-x]^-1*H(0,0,z)
 	-(9*[1-x]^-1*H(0,0,z))/z
 	-9*z*[1-x]^-1*H(0,0,z)
 	+9*z^2*[1-x]^-1*H(0,0,z)
 	+18*[1-z]^-1*H(0,0,z)
 	-(9*[1-z]^-1*H(0,0,z))/x
 	-9*x*[1-z]^-1*H(0,0,z)
 	+9*x^2*[1-z]^-1*H(0,0,z)
 	-9*[1-x]^-1*[1-z]^-1*H(0,0,z)
 	+(30*H(1,0,x))/x
 	+(30*H(1,0,x))/z
 	-(15*H(1,0,x))/(x*z)
 	-(15*x*H(1,0,x))/z
 	+(15*x^2*H(1,0,x))/z
 	-(15*z*H(1,0,x))/x
 	+(15*z^2*H(1,0,x))/x
 	+30*[1-x]^-1*H(1,0,x)
 	-(15*[1-x]^-1*H(1,0,x))/z
 	-15*z*[1-x]^-1*H(1,0,x)
 	+15*z^2*[1-x]^-1*H(1,0,x)
 	+30*[1-z]^-1*H(1,0,x)
 	-(15*[1-z]^-1*H(1,0,x))/x
 	-15*x*[1-z]^-1*H(1,0,x)
 	+15*x^2*[1-z]^-1*H(1,0,x)
 	-15*[1-x]^-1*[1-z]^-1*H(1,0,x)
 	-(16*H(1,0,z))/x
 	-(16*H(1,0,z))/z
 	+(8*H(1,0,z))/(x*z)
 	+(8*x*H(1,0,z))/z
 	-(8*x^2*H(1,0,z))/z
 	+(8*z*H(1,0,z))/x
 	-(8*z^2*H(1,0,z))/x
 	-16*[1-x]^-1*H(1,0,z)
 	+(8*[1-x]^-1*H(1,0,z))/z
 	+8*z*[1-x]^-1*H(1,0,z)
 	-8*z^2*[1-x]^-1*H(1,0,z)
 	-16*[1-z]^-1*H(1,0,z)
 	+(8*[1-z]^-1*H(1,0,z))/x
 	+8*x*[1-z]^-1*H(1,0,z)
 	-8*x^2*[1-z]^-1*H(1,0,z)
 	+8*[1-x]^-1*[1-z]^-1*H(1,0,z)
 	+(18*H(1,1,x))/x
 	+(18*H(1,1,x))/z
 	-(9*H(1,1,x))/(x*z)
 	-(9*x*H(1,1,x))/z
 	+(9*x^2*H(1,1,x))/z
 	-(9*z*H(1,1,x))/x
 	+(9*z^2*H(1,1,x))/x
 	+18*[1-x]^-1*H(1,1,x)
 	-(9*[1-x]^-1*H(1,1,x))/z
 	-9*z*[1-x]^-1*H(1,1,x)
 	+9*z^2*[1-x]^-1*H(1,1,x)
 	+18*[1-z]^-1*H(1,1,x)
 	-(9*[1-z]^-1*H(1,1,x))/x
 	-9*x*[1-z]^-1*H(1,1,x)
 	+9*x^2*[1-z]^-1*H(1,1,x)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,x)
 	+(18*H(1,1,z))/x
 	+(18*H(1,1,z))/z
 	-(9*H(1,1,z))/(x*z)
 	-(9*x*H(1,1,z))/z
 	+(9*x^2*H(1,1,z))/z
 	-(9*z*H(1,1,z))/x
 	+(9*z^2*H(1,1,z))/x
 	+18*[1-x]^-1*H(1,1,z)
 	-(9*[1-x]^-1*H(1,1,z))/z
 	-9*z*[1-x]^-1*H(1,1,z)
 	+9*z^2*[1-x]^-1*H(1,1,z)
 	+18*[1-z]^-1*H(1,1,z)
 	-(9*[1-z]^-1*H(1,1,z))/x
 	-9*x*[1-z]^-1*H(1,1,z)
 	+9*x^2*[1-z]^-1*H(1,1,z)
 	-9*[1-x]^-1*[1-z]^-1*H(1,1,z)
 	);
id, gF31hg =
 	+D([1-x])*D([1-z])*e^(-3)* (
 	1/3
 	)
 	+D([1-x])*D([1-z])*e^(-2)* (
 	0
 	)
 	+D([1-x])*D([1-z])*e^(-1)* (
 	
 	-Pi2/36
 	)
 	+D([1-x])*D([1-z])*1* (
 	
 	-Zeta3/9
 	)
 	+D([1-z])*D0([1-x])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-z])*D0([1-x])*e^(-1)* (
 	0
 	)
 	+D([1-z])*D0([1-x])*1* (
 	Pi2/36
 	)
 	+D([1-z])*D1([1-x])*e^(-1)* (
 	1/3
 	)
 	+D([1-z])*D2([1-x])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*D0([1-z])*e^(-2)* (
 	
 	-1/3
 	)
 	+D([1-x])*D0([1-z])*e^(-1)* (
 	0
 	)
 	+D([1-x])*D0([1-z])*1* (
 	Pi2/36
 	)
 	+D0([1-x])*D0([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-z])*D1([1-x])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D1([1-z])*e^(-1)* (
 	1/3
 	)
 	+D0([1-x])*D1([1-z])*1* (
 	
 	-1/3
 	)
 	+D([1-x])*D2([1-z])*1* (
 	
 	-1/6
 	)
 	+D([1-x])*e^(-2)* (
 	2/3
 	-1/(3*z)
 	-z/3
 	+z^2/3
 	)
 	+D([1-x])*e^(-1)* (
 	1/12
 	-(2*H(0,z))/3
 	+H(0,z)/(3*z)
 	+(z*H(0,z))/3
 	-(z^2*H(0,z))/3
 	+([1-z]^-1*H(0,z))/3
 	+(2*H(1,z))/3
 	-H(1,z)/(3*z)
 	-(z*H(1,z))/3
 	+(z^2*H(1,z))/3
 	)
 	+D([1-x])*1* (
 	7/18
 	-Pi2/18
 	+Pi2/(36*z)
 	-z/6
 	+(Pi2*z)/36
 	+z^2/6
 	-(Pi2*z^2)/36
 	-H(0,z)/12
 	+H(1,z)/12
 	-(2*H(0,1,z))/3
 	+H(0,1,z)/(3*z)
 	+(z*H(0,1,z))/3
 	-(z^2*H(0,1,z))/3
 	+([1-z]^-1*H(0,1,z))/3
 	+(2*H(0,0,z))/3
 	-H(0,0,z)/(3*z)
 	-(z*H(0,0,z))/3
 	+(z^2*H(0,0,z))/3
 	-([1-z]^-1*H(0,0,z))/3
 	-(2*H(1,0,z))/3
 	+H(1,0,z)/(3*z)
 	+(z*H(1,0,z))/3
 	-(z^2*H(1,0,z))/3
 	+([1-z]^-1*H(1,0,z))/3
 	+(2*H(1,1,z))/3
 	-H(1,1,z)/(3*z)
 	-(z*H(1,1,z))/3
 	+(z^2*H(1,1,z))/3
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-2/3
 	+1/(3*z)
 	+z/3
 	-z^2/3
 	)
 	+D0([1-x])*1* (
 	
 	-1/6
 	+(2*H(0,z))/3
 	-H(0,z)/(3*z)
 	-(z*H(0,z))/3
 	+(z^2*H(0,z))/3
 	-([1-z]^-1*H(0,z))/3
 	-(2*H(1,z))/3
 	+H(1,z)/(3*z)
 	+(z*H(1,z))/3
 	-(z^2*H(1,z))/3
 	)
 	+D1([1-x])*1* (
 	2/3
 	-1/(3*z)
 	-z/3
 	+z^2/3
 	)
 	+D([1-z])*e^(-2)* (
 	2/3
 	-1/(3*x)
 	-x/3
 	+x^2/3
 	)
 	+D([1-z])*e^(-1)* (
 	
 	-x/12
 	+(2*H(0,x))/3
 	-H(0,x)/(3*x)
 	-(x*H(0,x))/3
 	+(x^2*H(0,x))/3
 	-([1-x]^-1*H(0,x))/3
 	+(2*H(1,x))/3
 	-H(1,x)/(3*x)
 	-(x*H(1,x))/3
 	+(x^2*H(1,x))/3
 	)
 	+D([1-z])*1* (
 	1/6
 	-Pi2/18
 	-1/(6*x)
 	+Pi2/(36*x)
 	-(7*x)/18
 	+(Pi2*x)/36
 	-(Pi2*x^2)/36
 	-(x*H(0,x))/6
 	-(x*H(1,x))/12
 	+(2*H(0,1,x))/3
 	-H(0,1,x)/(3*x)
 	-(x*H(0,1,x))/3
 	+(x^2*H(0,1,x))/3
 	-([1-x]^-1*H(0,1,x))/3
 	+(2*H(0,0,x))/3
 	-H(0,0,x)/(3*x)
 	-(x*H(0,0,x))/3
 	+(x^2*H(0,0,x))/3
 	-([1-x]^-1*H(0,0,x))/3
 	+(2*H(1,0,x))/3
 	-H(1,0,x)/(3*x)
 	-(x*H(1,0,x))/3
 	+(x^2*H(1,0,x))/3
 	-([1-x]^-1*H(1,0,x))/3
 	+(2*H(1,1,x))/3
 	-H(1,1,x)/(3*x)
 	-(x*H(1,1,x))/3
 	+(x^2*H(1,1,x))/3
 	)
 	+D0([1-z])*e^(-1)* (
 	
 	-2/3
 	+1/(3*x)
 	+x/3
 	-x^2/3
 	)
 	+D0([1-z])*1* (
 	x/6
 	-(2*H(0,x))/3
 	+H(0,x)/(3*x)
 	+(x*H(0,x))/3
 	-(x^2*H(0,x))/3
 	+([1-x]^-1*H(0,x))/3
 	-(2*H(1,x))/3
 	+H(1,x)/(3*x)
 	+(x*H(1,x))/3
 	-(x^2*H(1,x))/3
 	)
 	+D1([1-z])*1* (
 	2/3
 	-1/(3*x)
 	-x/3
 	+x^2/3
 	)
 	+e^(-1)* (
 	
 	-2/(3*x)
 	-2/(3*z)
 	+1/(3*x*z)
 	+x/(3*z)
 	-x^2/(3*z)
 	+z/(3*x)
 	-z^2/(3*x)
 	)
 	+1* (
 	1
 	+x/(6*z)
 	-(2*H(0,x))/(3*x)
 	-(2*H(0,x))/(3*z)
 	+H(0,x)/(3*x*z)
 	+(x*H(0,x))/(3*z)
 	-(x^2*H(0,x))/(3*z)
 	+(z*H(0,x))/(3*x)
 	-(z^2*H(0,x))/(3*x)
 	-(2*[1-x]^-1*H(0,x))/3
 	+([1-x]^-1*H(0,x))/(3*z)
 	+(z*[1-x]^-1*H(0,x))/3
 	-(z^2*[1-x]^-1*H(0,x))/3
 	+(2*H(0,z))/(3*x)
 	+(2*H(0,z))/(3*z)
 	-H(0,z)/(3*x*z)
 	-(x*H(0,z))/(3*z)
 	+(x^2*H(0,z))/(3*z)
 	-(z*H(0,z))/(3*x)
 	+(z^2*H(0,z))/(3*x)
 	+(2*[1-z]^-1*H(0,z))/3
 	-([1-z]^-1*H(0,z))/(3*x)
 	-(x*[1-z]^-1*H(0,z))/3
 	+(x^2*[1-z]^-1*H(0,z))/3
 	-(2*H(1,x))/(3*x)
 	-(2*H(1,x))/(3*z)
 	+H(1,x)/(3*x*z)
 	+(x*H(1,x))/(3*z)
 	-(x^2*H(1,x))/(3*z)
 	+(z*H(1,x))/(3*x)
 	-(z^2*H(1,x))/(3*x)
 	-(2*H(1,z))/(3*x)
 	-(2*H(1,z))/(3*z)
 	+H(1,z)/(3*x*z)
 	+(x*H(1,z))/(3*z)
 	-(x^2*H(1,z))/(3*z)
 	+(z*H(1,z))/(3*x)
 	-(z^2*H(1,z))/(3*x)
 	);


==> anc/X40IFfrag.inc <==
*******************************************************************************
*	    Integrated At40 and Et40 fragmentation antenna functions
*		      in the initial-final configuration.
*
*		 Antenna functions are presented as in Eq. 4.4
*			 using the notation iX40j with:
*		      i: initial-state reference particle
*		       j: identified final-state particle
*
*		  An overall factor (Q2)^(-2*eps) is omitted.
*******************************************************************************

id, qAt40g =
 	+D([1-x])*e^(-3)* (
 	1
 	-z^-1
 	-z/2
 	)
 	+D([1-x])*e^(-2)* (
 	1
 	-3/(4*z)
 	+z/16
 	-(3*H(0,z))/4
 	+H(0,z)/z
 	+(3*z*H(0,z))/8
 	+2*H(1,z)
 	-(2*H(1,z))/z
 	-z*H(1,z)
 	)
 	+D([1-x])*e^(-1)* (
 	27/16
 	-(7*Pi2)/12
 	-7/(4*z)
 	+Pi2/(2*z)
 	-(3*z)/16
 	+(7*Pi2*z)/24
 	-H(0,z)
 	+(3*H(0,z))/(4*z)
 	-(7*z*H(0,z))/16
 	+2*H(1,z)
 	-(3*H(1,z))/(2*z)
 	+(z*H(1,z))/8
 	-(3*H(0,1,z))/2
 	+(2*H(0,1,z))/z
 	+(3*z*H(0,1,z))/4
 	+H(0,0,z)/4
 	-H(0,0,z)/z
 	-(z*H(0,0,z))/8
 	-(3*H(1,0,z))/2
 	+(3*H(1,0,z))/(2*z)
 	+(3*z*H(1,0,z))/4
 	+4*H(1,1,z)
 	-(4*H(1,1,z))/z
 	-2*z*H(1,1,z)
 	)
 	+D([1-x])*1* (
 	13/4
 	-Pi2/2
 	-7/(2*z)
 	+(3*Pi2)/(8*z)
 	-(3*z)/16
 	+(3*Pi2*z)/32
 	-(15*H(0,z))/16
 	+(13*Pi2*H(0,z))/24
 	+(7*H(0,z))/(4*z)
 	-(Pi2*H(0,z))/(2*z)
 	-(3*z*H(0,z))/16
 	-(13*Pi2*z*H(0,z))/48
 	+(27*H(1,z))/8
 	-(7*Pi2*H(1,z))/6
 	-(7*H(1,z))/(2*z)
 	+(7*Pi2*H(1,z))/(6*z)
 	-(3*z*H(1,z))/8
 	+(7*Pi2*z*H(1,z))/12
 	-2*H(0,1,z)
 	+(3*H(0,1,z))/(2*z)
 	-(7*z*H(0,1,z))/8
 	+H(0,0,1,z)/2
 	-(2*H(0,0,1,z))/z
 	-(z*H(0,0,1,z))/4
 	+H(0,0,z)
 	-(3*H(0,0,z))/(4*z)
 	+(19*z*H(0,0,z))/16
 	-2*H(1,0,z)
 	+(3*H(1,0,z))/(2*z)
 	+(z*H(1,0,z))/8
 	+4*H(1,1,z)
 	-(3*H(1,1,z))/z
 	+(z*H(1,1,z))/4
 	-3*H(1,0,1,z)
 	+(3*H(1,0,1,z))/z
 	+(3*z*H(1,0,1,z))/2
 	+(3*H(0,1,0,z))/2
 	-(2*H(0,1,0,z))/z
 	-(3*z*H(0,1,0,z))/4
 	-3*H(0,1,1,z)
 	+(4*H(0,1,1,z))/z
 	+(3*z*H(0,1,1,z))/2
 	+(3*H(0,0,0,z))/4
 	+H(0,0,0,z)/z
 	-(3*z*H(0,0,0,z))/8
 	+H(1,0,0,z)/2
 	-H(1,0,0,z)/(2*z)
 	-(z*H(1,0,0,z))/4
 	-3*H(1,1,0,z)
 	+(3*H(1,1,0,z))/z
 	+(3*z*H(1,1,0,z))/2
 	+8*H(1,1,1,z)
 	-(8*H(1,1,1,z))/z
 	-4*z*H(1,1,1,z)
 	-(31*Zeta3)/6
 	+(14*Zeta3)/(3*z)
 	+(31*z*Zeta3)/12
 	)
 	+D0([1-x])*e^(-2)* (
 	
 	-2
 	+2/z
 	+z
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-2
 	+3/(2*z)
 	-z/8
 	+(3*H(0,z))/2
 	-(2*H(0,z))/z
 	-(3*z*H(0,z))/4
 	-4*H(1,z)
 	+(4*H(1,z))/z
 	+2*z*H(1,z)
 	)
 	+D0([1-x])*1* (
 	
 	-27/8
 	+(7*Pi2)/6
 	+7/(2*z)
 	-Pi2/z
 	+(3*z)/8
 	-(7*Pi2*z)/12
 	+2*H(0,z)
 	-(3*H(0,z))/(2*z)
 	+(7*z*H(0,z))/8
 	-4*H(1,z)
 	+(3*H(1,z))/z
 	-(z*H(1,z))/4
 	+3*H(0,1,z)
 	-(4*H(0,1,z))/z
 	-(3*z*H(0,1,z))/2
 	-H(0,0,z)/2
 	+(2*H(0,0,z))/z
 	+(z*H(0,0,z))/4
 	+3*H(1,0,z)
 	-(3*H(1,0,z))/z
 	-(3*z*H(1,0,z))/2
 	-8*H(1,1,z)
 	+(8*H(1,1,z))/z
 	+4*z*H(1,1,z)
 	)
 	+D1([1-x])*e^(-1)* (
 	4
 	-4/z
 	-2*z
 	)
 	+D1([1-x])*1* (
 	4
 	-3/z
 	+z/4
 	-3*H(0,z)
 	+(4*H(0,z))/z
 	+(3*z*H(0,z))/2
 	+8*H(1,z)
 	-(8*H(1,z))/z
 	-4*z*H(1,z)
 	)
 	+D2([1-x])*1* (
 	
 	-4
 	+4/z
 	+2*z
 	)
 	+e^(-2)* (
 	3/2
 	+x/2
 	-z^-1
 	-x/z
 	-z/4
 	-(x*z)/4
 	)
 	+e^(-1)* (
 	3
 	-x/4
 	-15/(8*z)
 	+x/(8*z)
 	+z/2
 	+(7*H(0,x))/2
 	+x*H(0,x)
 	-(9*H(0,x))/(4*z)
 	-(9*x*H(0,x))/(4*z)
 	-(z*H(0,x))/2
 	-(x*z*H(0,x))/2
 	-4*[1-x]^-1*H(0,x)
 	+(4*[1-x]^-1*H(0,x))/z
 	+2*z*[1-x]^-1*H(0,x)
 	-2*H(0,z)
 	+H(0,z)/z
 	+(x*H(0,z))/z
 	+3*H(1,x)
 	+x*H(1,x)
 	-(2*H(1,x))/z
 	-(2*x*H(1,x))/z
 	-(z*H(1,x))/2
 	-(x*z*H(1,x))/2
 	+3*H(1,z)
 	+x*H(1,z)
 	-(2*H(1,z))/z
 	-(2*x*H(1,z))/z
 	-(z*H(1,z))/2
 	-(x*z*H(1,z))/2
 	)
 	+1* (
 	43/8
 	-(11*Pi2)/12
 	+(3*x)/8
 	-(5*Pi2*x)/12
 	-27/(8*z)
 	-Log2^2/z
 	+(2*Pi2)/(3*z)
 	-(11*x)/(8*z)
 	-(Log2^2*x)/z
 	+(2*Pi2*x)/(3*z)
 	+(3*z)/4
 	+(5*Pi2*z)/24
 	-(x*z)/4
 	+(5*Pi2*x*z)/24
 	-8*Log2*Sqrt(1-2*z+4*x*z+z^2)^-1
 	-8*Log2*x*Sqrt(1-2*z+4*x*z+z^2)^-1
 	-(2*Log2*Sqrt(1-2*z+4*x*z+z^2)^-1)/z
 	+2*Log2*z*Sqrt(1-2*z+4*x*z+z^2)^-1
 	-2*Log2^2*[1-x]^-1
 	+(Pi2*[1-x]^-1)/3
 	+(2*Log2^2*[1-x]^-1)/z
 	-(Pi2*[1-x]^-1)/(6*z)
 	+Log2^2*z*[1-x]^-1
 	-(Pi2*z*[1-x]^-1)/6
 	+5*Log2*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1
 	+(3*Log2*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1)/z
 	+Log2*z*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1
 	-Log2*z^2*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1
 	+(x*[x-z]^-2)/4
 	-(x^2*[x-z]^-2)/4
 	-(z*[x-z]^-2)/4
 	+(x*z*[x-z]^-2)/4
 	+(9*H(0,x))/2
 	-x*H(0,x)
 	-(3*H(0,x))/z
 	-(Log2*H(0,x))/z
 	+(x*H(0,x))/(2*z)
 	-(Log2*x*H(0,x))/z
 	+z*H(0,x)
 	-4*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,x)
 	-4*x*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,x)
 	-(Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,x))/z
 	+z*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,x)
 	-2*[1-x]^-1*H(0,x)
 	-2*Log2*[1-x]^-1*H(0,x)
 	+(3*[1-x]^-1*H(0,x))/(2*z)
 	+(2*Log2*[1-x]^-1*H(0,x))/z
 	-z*[1-x]^-1*H(0,x)
 	+Log2*z*[1-x]^-1*H(0,x)
 	+(5*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,x))/2
 	+(3*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,x))/(2*z)
 	+(z*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,x))/2
 	-(z^2*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,x))/2
 	-x*[x-z]^-2*H(0,x)
 	+(x^2*[x-z]^-2*H(0,x))/2
 	+(3*z*[x-z]^-2*H(0,x))/4
 	-(x*z*[x-z]^-2*H(0,x))/4
 	-(3*H(0,z))/2
 	-(x*H(0,z))/4
 	+(23*H(0,z))/(8*z)
 	-(Log2*H(0,z))/z
 	-(x*H(0,z))/(8*z)
 	-(Log2*x*H(0,z))/z
 	-4*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,z)
 	-4*x*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,z)
 	-(Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,z))/z
 	+z*Sqrt(1-2*z+4*x*z+z^2)^-1*H(0,z)
 	-[1-x]^-1*H(0,z)
 	-2*Log2*[1-x]^-1*H(0,z)
 	-(3*[1-x]^-1*H(0,z))/(2*z)
 	+(2*Log2*[1-x]^-1*H(0,z))/z
 	+(z*[1-x]^-1*H(0,z))/2
 	+Log2*z*[1-x]^-1*H(0,z)
 	+(5*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,z))/2
 	+(3*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,z))/(2*z)
 	+(z*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,z))/2
 	-(z^2*Sqrt(1-2*z+4*x*z+z^2)^-1*[1-x]^-1*H(0,z))/2
 	+x*[x-z]^-2*H(0,z)
 	-(x^2*[x-z]^-2*H(0,z))/2
 	-(3*z*[x-z]^-2*H(0,z))/4
 	+(x*z*[x-z]^-2*H(0,z))/4
 	-(9*H(0,x)*H(0,z))/2
 	+(9*H(0,x)*H(0,z))/(4*z)
 	+(9*x*H(0,x)*H(0,z))/(4*z)
 	+4*[1-x]^-1*H(0,x)*H(0,z)
 	-(4*[1-x]^-1*H(0,x)*H(0,z))/z
 	-2*z*[1-x]^-1*H(0,x)*H(0,z)
 	+(2*Log2*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+(2*Log2*x*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+(2*Sqrt(1-2*z+4*x*z+z^2)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+4*Log2*[1-x]^-1*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	-(4*Log2*[1-x]^-1*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	-2*Log2*z*[1-x]^-1*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	+Sqrt(1-2*z+4*x*z+z^2)*[1-x]^-1*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	-(3*Sqrt(1-2*z+4*x*z+z^2)*[1-x]^-1*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+(H(0,x)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+(x*H(0,x)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+2*[1-x]^-1*H(0,x)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	-(2*[1-x]^-1*H(0,x)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	-z*[1-x]^-1*H(0,x)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	+(H(0,z)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+(x*H(0,z)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+2*[1-x]^-1*H(0,z)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	-(2*[1-x]^-1*H(0,z)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	-z*[1-x]^-1*H(0,z)*H(0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	+6*H(1,x)
 	-(x*H(1,x))/2
 	-(15*H(1,x))/(4*z)
 	+(x*H(1,x))/(4*z)
 	+z*H(1,x)
 	-4*H(0,z)*H(1,x)
 	+(2*H(0,z)*H(1,x))/z
 	+(2*x*H(0,z)*H(1,x))/z
 	+6*H(1,z)
 	-(x*H(1,z))/2
 	-(15*H(1,z))/(4*z)
 	+(x*H(1,z))/(4*z)
 	+z*H(1,z)
 	+7*H(0,x)*H(1,z)
 	+2*x*H(0,x)*H(1,z)
 	-(9*H(0,x)*H(1,z))/(2*z)
 	-(9*x*H(0,x)*H(1,z))/(2*z)
 	-z*H(0,x)*H(1,z)
 	-x*z*H(0,x)*H(1,z)
 	-8*[1-x]^-1*H(0,x)*H(1,z)
 	+(8*[1-x]^-1*H(0,x)*H(1,z))/z
 	+4*z*[1-x]^-1*H(0,x)*H(1,z)
 	+6*H(1,x)*H(1,z)
 	+2*x*H(1,x)*H(1,z)
 	-(4*H(1,x)*H(1,z))/z
 	-(4*x*H(1,x)*H(1,z))/z
 	-z*H(1,x)*H(1,z)
 	-x*z*H(1,x)*H(1,z)
 	+H(0,1,x)
 	-H(0,1,x)/(2*z)
 	-(x*H(0,1,x))/(2*z)
 	+x*H(0,1,z)
 	-H(0,1,z)/(2*z)
 	-(x*H(0,1,z))/(2*z)
 	-(z*H(0,1,z))/2
 	-(x*z*H(0,1,z))/2
 	-2*[1-x]^-1*H(0,1,z)
 	+([1-x]^-1*H(0,1,z))/z
 	+z*[1-x]^-1*H(0,1,z)
 	+H(0,1,[x-z]/x)
 	-H(0,1,[x-z]/x)/(2*z)
 	-(x*H(0,1,[x-z]/x))/(2*z)
 	-2*[1-x]^-1*H(0,1,[x-z]/x)
 	+([1-x]^-1*H(0,1,[x-z]/x))/z
 	+z*[1-x]^-1*H(0,1,[x-z]/x)
 	+(17*H(0,0,x))/2
 	+2*x*H(0,0,x)
 	-(23*H(0,0,x))/(4*z)
 	-(23*x*H(0,0,x))/(4*z)
 	-z*H(0,0,x)
 	-x*z*H(0,0,x)
 	-11*[1-x]^-1*H(0,0,x)
 	+(10*[1-x]^-1*H(0,0,x))/z
 	+(11*z*[1-x]^-1*H(0,0,x))/2
 	+3*H(0,0,z)
 	-x*H(0,0,z)
 	-H(0,0,z)/z
 	-(x*H(0,0,z))/z
 	+(z*H(0,0,z))/2
 	+(x*z*H(0,0,z))/2
 	-(2*H(0,0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	-(2*x*H(0,0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	-4*[1-x]^-1*H(0,0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	+(4*[1-x]^-1*H(0,0,1-z+Sqrt(1-2*z+4*x*z+z^2)))/z
 	+2*z*[1-x]^-1*H(0,0,1-z+Sqrt(1-2*z+4*x*z+z^2))
 	+6*(H(0,1,x)
 	+H(1,0,x))
 	+2*x*(H(0,1,x)
 	+H(1,0,x))
 	-(4*(H(0,1,x)
 	+H(1,0,x)))/z
 	-(4*x*(H(0,1,x)
 	+H(1,0,x)))/z
 	-z*(H(0,1,x)
 	+H(1,0,x))
 	-x*z*(H(0,1,x)
 	+H(1,0,x))
 	-8*[1-x]^-1*(H(0,1,x)
 	+H(1,0,x))
 	+(8*[1-x]^-1*(H(0,1,x)
 	+H(1,0,x)))/z
 	+4*z*[1-x]^-1*(H(0,1,x)
 	+H(1,0,x))
 	-4*(H(0,1,z)
 	+H(1,0,z))
 	-x*(H(0,1,z)
 	+H(1,0,z))
 	+(5*(H(0,1,z)
 	+H(1,0,z)))/(2*z)
 	+(5*x*(H(0,1,z)
 	+H(1,0,z)))/(2*z)
 	+(z*(H(0,1,z)
 	+H(1,0,z)))/2
 	+(x*z*(H(0,1,z)
 	+H(1,0,z)))/2
 	+2*[1-x]^-1*(H(0,1,z)
 	+H(1,0,z))
 	-([1-x]^-1*(H(0,1,z)
 	+H(1,0,z)))/z
 	-z*[1-x]^-1*(H(0,1,z)
 	+H(1,0,z))
 	+6*H(1,1,x)
 	+2*x*H(1,1,x)
 	-(4*H(1,1,x))/z
 	-(4*x*H(1,1,x))/z
 	-z*H(1,1,x)
 	-x*z*H(1,1,x)
 	+6*H(1,1,z)
 	+2*x*H(1,1,z)
 	-(4*H(1,1,z))/z
 	-(4*x*H(1,1,z))/z
 	-z*H(1,1,z)
 	-x*z*H(1,1,z)
 	);
id, qEt40g =
 	+D([1-x])*e^(-2)* (
 	1/4
 	+1/(3*z)
 	-z/4
 	-z^2/3
 	+H(0,z)/2
 	+(z*H(0,z))/2
 	)
 	+D([1-x])*e^(-1)* (
 	4/3
 	-Pi2/6
 	-1/(6*z)
 	-(4*z)/3
 	-(Pi2*z)/6
 	+z^2/6
 	-(3*H(0,z))/4
 	-(2*H(0,z))/(3*z)
 	-(z*H(0,z))/4
 	+H(1,z)/2
 	+(2*H(1,z))/(3*z)
 	-(z*H(1,z))/2
 	-(2*z^2*H(1,z))/3
 	+H(0,1,z)
 	+z*H(0,1,z)
 	-(3*H(0,0,z))/2
 	-(3*z*H(0,0,z))/2
 	)
 	+D([1-x])*1* (
 	3
 	+Pi2/24
 	-1/(6*z)
 	-Pi2/(18*z)
 	-3*z
 	+(7*Pi2*z)/24
 	+z^2/6
 	+(5*Pi2*z^2)/18
 	-(4*H(0,z))/3
 	+(Pi2*H(0,z))/12
 	+H(0,z)/(3*z)
 	+(4*z*H(0,z))/3
 	+(Pi2*z*H(0,z))/12
 	+(8*H(1,z))/3
 	-H(1,z)/(3*z)
 	-(8*z*H(1,z))/3
 	+(z^2*H(1,z))/3
 	-(3*H(0,1,z))/2
 	-(4*H(0,1,z))/(3*z)
 	-(z*H(0,1,z))/2
 	-3*H(0,0,1,z)
 	-3*z*H(0,0,1,z)
 	+(7*H(0,0,z))/4
 	+(4*H(0,0,z))/(3*z)
 	+(5*z*H(0,0,z))/4
 	+(2*z^2*H(0,0,z))/3
 	-H(1,0,z)/2
 	-(2*H(1,0,z))/(3*z)
 	+(z*H(1,0,z))/2
 	+(2*z^2*H(1,0,z))/3
 	+H(1,1,z)
 	+(4*H(1,1,z))/(3*z)
 	-z*H(1,1,z)
 	-(4*z^2*H(1,1,z))/3
 	-H(0,1,0,z)
 	-z*H(0,1,0,z)
 	+2*H(0,1,1,z)
 	+2*z*H(0,1,1,z)
 	+(7*H(0,0,0,z))/2
 	+(7*z*H(0,0,0,z))/2
 	-Zeta3
 	-z*Zeta3
 	)
 	+D0([1-x])*e^(-1)* (
 	
 	-1/2
 	-2/(3*z)
 	+z/2
 	+(2*z^2)/3
 	-H(0,z)
 	-z*H(0,z)
 	)
 	+D0([1-x])*1* (
 	
 	-8/3
 	+Pi2/3
 	+1/(3*z)
 	+(8*z)/3
 	+(Pi2*z)/3
 	-z^2/3
 	+(3*H(0,z))/2
 	+(4*H(0,z))/(3*z)
 	+(z*H(0,z))/2
 	-H(1,z)
 	-(4*H(1,z))/(3*z)
 	+z*H(1,z)
 	+(4*z^2*H(1,z))/3
 	-2*H(0,1,z)
 	-2*z*H(0,1,z)
 	+3*H(0,0,z)
 	+3*z*H(0,0,z)
 	)
 	+D1([1-x])*1* (
 	1
 	+4/(3*z)
 	-z
 	-(4*z^2)/3
 	+2*H(0,z)
 	+2*z*H(0,z)
 	)
 	+e^(-1)* (
 	
 	-x^-1
 	+1/(3*x*z)
 	+(2*z^2)/(3*x)
 	-(z*H(0,z))/x
 	)
 	+1* (
 	
 	-5/(3*x)
 	+1/(3*x*z)
 	+(5*z)/(3*x)
 	+(Pi2*z)/(3*x)
 	-z^2/(3*x)
 	+[1-x]^-1*H(0,x)
 	-(2*[1-x]^-1*H(0,x))/x
 	-(2*[1-x]^-1*H(0,x))/z
 	+(2*[1-x]^-1*H(0,x))/(3*x*z)
 	+z*[1-x]^-1*H(0,x)
 	+(4*z^2*[1-x]^-1*H(0,x))/(3*x)
 	+H(0,z)/x
 	-(2*H(0,z))/(3*x*z)
 	+(z*H(0,z))/x
 	-2*[1-x]^-1*H(0,x)*H(0,z)
 	-(2*z*[1-x]^-1*H(0,x)*H(0,z))/x
 	-(2*H(1,x))/x
 	+(2*H(1,x))/(3*x*z)
 	+(4*z^2*H(1,x))/(3*x)
 	-(2*z*H(0,z)*H(1,x))/x
 	-(2*H(1,z))/x
 	+(2*H(1,z))/(3*x*z)
 	+(4*z^2*H(1,z))/(3*x)
 	-(2*z*H(0,1,z))/x
 	+(3*z*H(0,0,z))/x
 	);

